Optimality and uniqueness of the Leech lattice among lattices

We prove that the Leech lattice is the unique densest lattice in R^24. The proof combines human reasoning with computer verification of the properties of certain explicit polynomials. We furthermore prove that no sphere packing in R^24 can exceed the Leech lattice's density by a factor of more than 1+1.65*10^(-30), and we give a new proof that E_8 is the unique densest lattice in R^8.

==> anc/E8rest.txt <==
# This is the computer file E8rest.txt for the paper "Optimality and
# uniqueness of the Leech lattice among lattices" by Henry Cohn and
# Abhinav Kumar.  It consists of Maple code (which runs under Maple 9
# but is simple and straightforward enough that it should be easy to
# adapt to other general-purpose computer algebra systems).

# Almost everything is analogous to the file verifyrest.txt, so we
# will give few comments.  See that file for explanations.

with(orthopoly): with(linalg): with(simplex): with(combinat):

checkpositive := proc (x) if (x>0) then true else false; fi; end:
checknegative := proc (x) if (x<0) then true else false; fi; end:

epsilon := 145*10^(-13-2); 
mu := 103*10^(-6-2);
nu := 444*10^(-6-2);

#
# Proof of at most 240 nearly minimal vectors:
#

n := 8: alpha := (n-3)/2:

f := (x+1)*(x+1/2)^2*x^2*(x-(1-1/(2*(1+epsilon)^2)));
Coeffs := [59999999999918799999999994113/6400000000001856000000000134560,
119999999999918799999999994113/5600000000001624000000000117740,
16666666666660222222222221755/560000000000162400000000011774,
519999999999938133333333328848/15400000000004466000000000323785,
760000000000034800000000002523/28600000000008294000000000601315,
640000000000123733333333342304/40040000000011611600000000841841,
8/1547];

expand(f - add(Coeffs[i+1]*P(i,alpha,alpha,x),i=0..6));

checkpositive(241-subs(x=1,f)/(Coeffs[1]));

#
# Proof of more than 239 nearly minimal vectors:
#

n := 8: alpha := n/2-1:

NumericalRoots := [12566371/10^6, 24384413/10^6, 34557519/10^6]:

# Here u = 2*Pi*|x|^2 and there is a missing Gaussian.

f := (sum(a[i]*L(i,alpha,u),i=0..9)):
fhat := (sum((-1)^i*a[i]*L(i,alpha,u),i=0..9)):

Coeffs := solve({a[0]-1} union {seq(subs(u=NumericalRoots[i],f), i=2..3)}
union {subs(u=NumericalRoots[3],diff(f,u))} union
{seq(subs(u=NumericalRoots[i],fhat), i=1..3)} union
{seq(subs(u=NumericalRoots[i],diff(fhat,u)), i=1..3)},{seq(a[i], i=0..9)}):

f := subs(Coeffs,f):
fhat := subs(Coeffs,fhat):

# Now check that when we divide out the known roots,
# in the results all coefficients have the same sign,
# so there are no more positive roots:
f2 := simplify(f/(u-NumericalRoots[2])/(u-NumericalRoots[3])^2):
[checknegative(subs(u=0,f2)),seq(checknegative(coeff(f2,u^i)),
i=1..degree(f2))];
fh2 := simplify(fhat/product((u-NumericalRoots[i])^2,i=1..3)):
[checkpositive(subs(u=0,fh2)),seq(checkpositive(coeff(fh2,u^i)),
i=1..degree(fh2))];

# Check that z_2 < 2*Pi*1.97^2 (using rational bound for Pi)

checknegative(NumericalRoots[2] - 2*(314159265/10^8)*(197/100)^2);

# Now we check that the derivative of f is negative near
# x=sqrt(2), which corresponds to u=4*Pi here.  Because
# 12 < 4*Pi < 13, we prove negativity over this whole interval.

fprime := simplify(diff(f*exp(-u/2),u)/exp(-u/2)):
# The polynomial factor in the derivative of f.

sturm(sturmseq(fprime,u),u,12,13);
# Check the number of roots between 12 and 13.

checknegative(subs(u=13,fprime));

# Now we just need to check the lower bound of 239.
# Note that Pi > 314159265/10^8, 
# exp(-2*Pi) < exp(-2*314159265/10^8),
# exp(-u) < sum((-u)^i/i!,i=0..40) for |u|<10, say, since it is
# a decreasing, alternating series.
checkpositive(subs(u=0,fhat-f)/
subs(u=4*314159265/10^8,f*sum((-u/2)^i/i!,i=0..40))
-239);

#
# Sigma bounds from Subsection 11.1:
#

n := 8:
alpha := (n-3)/2:
f := (x+1)*(x+1/2)^2*x^2*(x-(1-2/(2+2*epsilon)^2));
# Rescale f_epsilon so its 0-th Jacobi coefficient is 1:
f := f/(int(f*(1-x^2)^alpha,x=-1..1)/int((1-x^2)^alpha,x=-1..1));
# No term in the double sum can be less than this:
Bound := (240^2-240*subs(x=1,f))/4;
# Check bound of 6*10^(-5):
checkpositive(subs(x=1/2,f-Bound));
checknegative(subs(x=1/2-6*10^(-5),f-Bound));
checknegative(subs(x=6*10^(-5),f-Bound));
checkpositive(subs(x=0,f-Bound));
checknegative(subs(x=-6*10^(-5),f-Bound));
checknegative(subs(x=-1/2+6*10^(-5),f-Bound));
checkpositive(subs(x=-1/2,f-Bound));
checknegative(subs(x=-1/2-6*10^(-5),f-Bound));
checknegative(subs(x=-1+6*10^(-5),f-Bound));
checkpositive(subs(x=-1,f-Bound));
# Check even better bound:
sigma := 889*10^(-6-2);
checkpositive((1/2+sigma) - ((1+epsilon)^2-1/2));
checkpositive((2-(1+epsilon)^2)/(2*(1+epsilon)^2) - (1/2-sigma));
checkpositive(sigma - ((1+epsilon)^2-(1-mu)^2));
checkpositive((1-(1+mu)^2)/(1+epsilon)^2 + sigma);

#
# Proof that the code is nearly a spherical design:
#

n := 8:
alpha := (n-3)/2:
V := 8*Pi^4/4!;  # volume of S^7
d := k -> binomial(k+n-2,k)+binomial(k+n-3,k-1):
C := (i,x) -> P(i,alpha,alpha,x)/P(i,alpha,alpha,1)*d(i)/V:

f := (x+1)*(x+1/2)^2*x^2*(x-(1-1/(2*(1+epsilon)^2)));
Coeffs := [59999999999918799999999994113/6400000000001856000000000134560,
119999999999918799999999994113/5600000000001624000000000117740,
16666666666660222222222221755/560000000000162400000000011774,
519999999999938133333333328848/15400000000004466000000000323785,
760000000000034800000000002523/28600000000008294000000000601315,
640000000000123733333333342304/40040000000011611600000000841841,
8/1547];
cnorm := array(0..6):
for m from 0 to 6 do
cnorm[m] := (Coeffs[m+1]/Coeffs[1])/(d(m)/(V*P(m,alpha,alpha,1)));
od:
f := f/Coeffs[1]:
# Check for safety's sake:
expand(f - sum(cnorm[i]*C(i,x),i=0..6));

# 1/cnorm[6] is the largest:
[seq(checkpositive(cnorm[i]/cnorm[6]-1), i=1..5)];
# and is bounded above by (Pi^4/cnorm[6])/(3141592/10^6)^4

# Upper bound is square root of
# (240*subs(x=1,f)-240^2)*(Pi^4/cnorm[6])/(3141592/10^6)^4
# so compare squares to make rational:

checkpositive( (348*10^(-6))^2 - 
((240*subs(x=1,f)-240^2)*(Pi^4/cnorm[6])/(3141592/10^6)^4)^2);

#
# Computation of intersection numbers for E_8:
#

G := (i,j,g) -> int(exp(-z^2),z=-infinity..infinity)^6*
int(int((z[1])^i*(g*z[1]+sqrt(1-g^2)*z[2])^j*exp(-sum(z[kk]^2,kk=1..2)),
z[1]=-infinity..infinity),z[2]=-infinity..infinity)/
int(r^(i+j)*exp(-r^2)*V*r^7,r=0..infinity);

for aa in {-1,-1/2,1/2,1} do p[1,aa] := 0: p[aa,1] := 0: od:
p[1,0] := 1: p[0,1] := 1:
for aa in {-1,-1/2,1/2,1} do p[-1,aa] := 0: p[aa,-1] := 0: od:
p[0,-1] := 1: p[-1,0] := 1: 
S := {}: Var := {}:
InProds := [-1, -1/2, 0, 1/2, 1]:
for ii from 0 to 2 do
for jj from 0 to 2 do
S := S union {add(add(p[InProds[a],InProds[b]]*(InProds[a])^ii*(InProds[b])^jj,
a=1..5),b=1..5) - 240*G(ii,jj,0)}:
od:
od:
for aa in {-1/2,0,1/2} do
for bb in {-1/2,0,1/2} do
Var := Var union {p[aa,bb]}:
od:
od:
solve(S,Var);

S := {}: Var := {}:
for aa in {-1,-1/2,0,1} do q[1,aa] := 0: q[aa,1] := 0: od: 
q[1,1/2] := 1: q[1/2,1] := 1:
for aa in {-1,0,1/2,1} do q[aa,-1] := 0: q[-1,aa] := 0: od:
q[-1/2,-1] := 1: q[-1,-1/2] := 1:
for ii from 0 to 2 do
for jj from 0 to 2 do
S := S union
{add(add(q[InProds[a],InProds[b]]*(InProds[a])^ii*(InProds[b])^jj,a=1..5),b=1..5)
- 240*G(ii,jj,1/2)}:
od:
od:
for aa in {-1/2,0,1/2} do
for bb in {-1/2,0,1/2} do
Var := Var union {q[aa,bb]}:
od:
od:
solve(S,Var);

coeffsum := proc (pol)
local b,i;
b := degree(expand(pol),a);
return(add(abs(coeff(expand(pol),a^i)),i=1..b));
end:
max(seq(max(seq(coeffsum(240*(G(ii,jj,a+1/2))),
ii=0..2)), jj=0..2));
max(seq(max(seq(coeffsum(240*(G(ii,jj,a+0))),
ii=0..2)), jj=0..2));

# sqrt(V) = Pi^2/sqrt(3) < 5.7:
checkpositive((57/10)^2 - (V/Pi^4)*(31416/10^4)^4);

# Error bound < 4.4*10^(-3):
checkpositive(44*10^(-3-1) -
(348*10^(-6) * 57/10 + 30*sigma + 240*(1+2*sigma)*sigma));

# Now we check that |A^(-1)|_infinity = 100:
A := matrix(16,16);
# Fill in the entries of A:
for ii from 0 to 3 do
for jj from 0 to 3 do
for aa from 0 to 3 do
for bb from 0 to 3 do
A[4*ii+jj+1,4*aa+bb+1] := (-1+aa/2)^ii*(-1+bb/2)^jj:
od: od: od: od:
norm(inverse(A),infinity);

#
# E_8 basis, alpha computation:
#

E8Basis := matrix(8,8,
[1, 1, 0, 0, 0, 0, 0, 0,
-1, 1, 0, 0, 0, 0, 0, 0,
0, -1, 1, 0, 0, 0, 0, 0,
0, 0, -1, 1, 0, 0, 0, 0,
0, 0, 0, -1, 1, 0, 0, 0,
0, 0, 0, 0, -1, 1, 0, 0,
0, 0, 0, 0, 0, -1, 1, 0,
1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2]);

# Largest entry (in absolute value) is -5:
inverse(E8Basis);

E8Gram := matrix(8,8,
[2, 0, -1, 0, 0, 0, 0, 1,
0, 2, -1, 0, 0, 0, 0, 0,
-1, -1, 2, -1, 0, 0, 0, 0,
0, 0, -1, 2, -1, 0, 0, 0,
0, 0, 0, -1, 2,-1, 0, 0,
0, 0, 0, 0, -1, 2, -1, 0,
0, 0, 0, 0, 0, -1, 2, 0,
1, 0, 0, 0, 0, 0, 0, 2]);
# Check that this really is the Gram matrix:
TestGram := multiply(E8Basis,transpose(E8Basis));
matadd(TestGram,E8Gram,1,-1);

S := E8Gram;
Stilde := inverse(S);

#
# Final calculations for local optimality.
#

# Next we compute the lower bound 1-7973*rho^2 for D_rho.
# This gives us all ordered pairs of j-subsets of {1,...,i}:
doublechoose := (i,j) -> [seq(seq([choose(i,j)[ii],choose(i,j)[jj]],
ii=1..binomial(i,j)),jj=1..binomial(i,j))];
# A(k) computes A_k from the paper:
A := proc (a)
local l;
l := doublechoose(8,8-a);
add(abs(det(submatrix(E8Gram,l[mm][1],l[mm][2]))),mm=1..binomial(8,8-a)^2);
end;
# Add up the terms:
RhoSum := add(A(kk)*kk^(kk/2)*rho^kk,kk=2..7)+8^4*rho^8;
# D_rho is bounded below by 1 minus rho^2 times this:
DrhoError := simplify(RhoSum/rho^2);
# Check what happens when we plug in rho=1/1000.
# We prove an upper bound of 7973, using rational upper
# bounds for sqrt(3), sqrt(5), sqrt(7):
checknegative(subs(rho=1/1000,sqrt(3)=1732051/10^6,
sqrt(5)=2236068/10^6,sqrt(7)=2645752/10^6,DrhoError)
- 7973);
checknegative(3 - (1732051/10^6)^2);
checknegative(5 - (2236068/10^6)^2);
checknegative(7 - (2645752/10^6)^2);

# Should be 620:
add(add(abs(Stilde[i,j]),i=1..8),j=1..8);

# Now we need to verify that the density is worse than
# E_8's whenever rho <= 2.5*10^(-5).
# Note that we use alpha=1/20, not 1/7, since that has
# a human proof.
sturm(sturmseq((1-7973*rho^2) - (1-rho/40)^8,rho),rho,0,25*10^(-6));
checkpositive(subs(rho=25*10^(-6),1-(1-rho/40)^8/(1-7973*rho^2)));

# Finally, we check the inequality for the size
# of |t_(i,j)|:
checkpositive(16*10^(-10-1) - (7*epsilon + 2*4340*epsilon/8)/(1-4340*epsilon/8));


==> anc/E8seventh.txt <==
# This is the computer file E8seventh.txt for the paper "Optimality and
# uniqueness of the Leech lattice among lattices" by Henry Cohn and
# Abhinav Kumar.  It consists of Maple code (which runs under Maple 9
# but is simple and straightforward enough that it should be easy to
# adapt to other general-purpose computer algebra systems).

# This file is for the calculation that proves that alpha = 1/7 works
# and is best possible for E_8.  This calculation is not needed for
# the proof of uniqueness and optimality of E_8, but we have included
# it here because we mention it in the paper.

with(linalg):

# Basis for E_8:
E8Basis := matrix(8,8,
[1, 1, 0, 0, 0, 0, 0, 0,
-1, 1, 0, 0, 0, 0, 0, 0,
0, -1, 1, 0, 0, 0, 0, 0,
0, 0, -1, 1, 0, 0, 0, 0,
0, 0, 0, -1, 1, 0, 0, 0,
0, 0, 0, 0, -1, 1, 0, 0,
0, 0, 0, 0, 0, -1, 1, 0,
1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2]);

# Unit vectors:
for i from 1 to 8 do
e[i] := vector(8,0):
e[i][i] := 1:
od:

# We next construct the coordinates of the minimal vectors of E_8
# in the basis given above.  u[1],...,u[240] will be the minimal vectors.
# (u[i] is u_i in the notation from the paper)

N := 0;  # Start count of minimal vectors so far.
for i from 1 to 7 do
for j from i+1 to 8 do
N := N+1;
u[N] := linsolve(transpose(E8Basis),matadd(e[i],e[j],1,1));
N := N+1;
u[N] := linsolve(transpose(E8Basis),matadd(e[i],e[j],1,-1));
N := N+1;
u[N] := linsolve(transpose(E8Basis),matadd(e[i],e[j],-1,1));
N := N+1;
u[N] := linsolve(transpose(E8Basis),matadd(e[i],e[j],-1,-1));
od;
od;
# This is ugly, but it works:
for i1 from -1 to 1 by 2 do
for i2 from -1 to 1 by 2 do
for i3 from -1 to 1 by 2 do
for i4 from -1 to 1 by 2 do
for i5 from -1 to 1 by 2 do
for i6 from -1 to 1 by 2 do
for i7 from -1 to 1 by 2 do
N := N+1: u[N] :=
linsolve(transpose(E8Basis),[i1/2,i2/2,i3/2,i4/2,i5/2,i6/2,i7/2,
i1*i2*i3*i4*i5*i6*i7/2]);
od: od: od: od: od: od: od:
N; # Check that we have all 240 minimal vectors.

S := multiply(E8Basis,transpose(E8Basis));
Stilde := inverse(S);

# t[a,b] will denote t_{a,b} from the paper.

# U(i) is the result of putting u[i] into the quadratic
# form defined by the t[a,b]'s:
U := i -> add(add(u[i][a]*u[i][b]*t[a,b],a=1..8),b=1..8):

# St is the Stilde sum that must vanish:
St := add(add(Stilde[a,b]*t[a,b],a=1..8),b=1..8):

# We will check that alpha=1/7 works by using the dual linear
# program (although we will not present it in those terms).
# CheckBound checks that alpha = 1/7 works in a particular case.
# It takes inputs A,a,b,s.  Here we are dealing with the case
# t[a,b] = s (where s is 1 or -1).  The list A consists of a list
# of pairs [w,i] followed by a constant c.  The interpretation is that
# if we sum U(i) with weight w (the w's must be nonnegative and sum
# to 1), and then add c times St (St vanishes for the matrices
# we care about), then all variables t[j,k] have zero coefficient
# except t[a,b] and t[b,a].  Setting those equal to s yields a
# constant, which we check is at most -1/7.  Thus, when St vanishes
# and t[a,b] = t[b,a] = s, one of the U(i)'s must be at most -1/7,
# as desied.
CheckBound := proc (A,a,b,s)
local i,j,n;

n := nops(A)-1;

for i from 1 to n do
if (A[i][1] < 0) then
return(false);
fi;
if ((A[i][2] < 1) or (A[i][2] > 240)) then
return(false);
fi;
od;

if (not (add(A[j][1],j=1..n) = 1)) then
return(false);
fi;

if not (type(simplify(subs(t[a,b]=s,t[b,a]=s,
add(A[j][1]*U(A[j][2]), j=1..n) + A[n+1]*St)), 'constant'))
then return(false);
fi;

if (subs(t[a,b]=s,t[b,a]=s,
add(A[j][1]*U(A[j][2]), j=1..n) + A[n+1]*St) <= -1/7) then
return(true);
else
return(false);
fi;
end;

# M gives the vectors A (used in CheckBound) for each case, in the
# order they are used below:
M := [[[1/7, 2], [1/7, 69], [1/7, 70], [1/7, 73], [1/7, 74], [1/7,
103], [1/7, 104], -2/7], [[1, 1], 0], [[1/8, 17], [1/8, 18], [1/8,
26], [1/8, 28], [1/8, 65], [1/8, 66], [1/8, 73], [1/8, 74], -1/4],
[[1/8, 37], [1/8, 38], [1/8, 45], [1/8, 46], [1/8, 69], [1/8, 70],
[1/8, 77], [1/8, 78], -1/4], [[1/29, 1], [1/29, 6], [1/29, 30],
[1/29, 33], [1/29, 34], [1/29, 37], [1/29, 38], [1/29, 41], [1/29,
42], [1/29, 45], [1/29, 46], [1/29, 49], [1/29, 50], [1/29, 129],
[1/29, 130], [1/29, 131], [1/29, 132], [1/29, 133], [1/29, 134],
[1/29, 135], [1/29, 136], [1/29, 137], [1/29, 138], [1/29, 139],
[1/29, 140], [1/29, 141], [1/29, 142], [1/29, 143], [1/29, 144],
-6/29], [[2/11, 5], [1/11, 73], [1/11, 74], [1/11, 103], [1/11,
106], [1/11, 110], [1/11, 161], [1/11, 180], [1/11, 181], [1/11,
185], -3/11], [[1/8, 10], [1/8, 29], [1/8, 89], [1/8, 110], [1/8,
124], [1/8, 125], [1/8, 147], [1/8, 150], -1/4], [[1/8, 2], [1/8,
53], [1/8, 89], [1/8, 110], [1/8, 131], [1/8, 132], [1/8, 133],
[1/8, 134], -1/4], [[1/8, 9], [1/8, 14], [1/8, 33], [1/8, 38],
[1/8, 69], [1/8, 70], [1/8, 103], [1/8, 104], -1/4], [[1/8, 10],
[1/8, 16], [1/8, 34], [1/8, 37], [1/8, 69], [1/8, 70], [1/8, 103],
[1/8, 104], -1/4], [[1/8, 16], [1/8, 18], [1/8, 37], [1/8, 42],
[1/8, 53], [1/8, 54], [1/8, 109], [1/8, 110], -1/4], [[1/8, 14],
[1/8, 17], [1/8, 38], [1/8, 41], [1/8, 53], [1/8, 54], [1/8, 109],
[1/8, 110], -1/4], [[1/8, 17], [1/8, 22], [1/8, 41], [1/8, 46],
[1/8, 69], [1/8, 70], [1/8, 73], [1/8, 74], -1/4], [[1/8, 18],
[1/8, 24], [1/8, 42], [1/8, 45], [1/8, 69], [1/8, 70], [1/8, 73],
[1/8, 74], -1/4], [[1/11, 2], [1/11, 66], [1/11, 70], [1/11, 74],
[1/11, 78], [1/11, 90], [1/11, 110], [2/11, 144], [1/11, 159],
[1/11, 162], -3/11], [[1/29, 1], [1/29, 5], [1/29, 9], [1/29, 16],
[1/29, 17], [1/29, 24], [1/29, 28], [1/29, 29], [1/29, 33], [1/29,
37], [1/29, 41], [1/29, 45], [1/29, 49], [1/29, 113], [1/29, 114],
[1/29, 115], [1/29, 116], [1/29, 117], [1/29, 118], [1/29, 119],
[1/29, 121], [1/29, 122], [1/29, 123], [1/29, 125], [1/29, 129],
[1/29, 130], [1/29, 131], [1/29, 133], [1/29, 137], -6/29], [[1/7,
1], [1/7, 69], [1/7, 70], [1/7, 73], [1/7, 74], [1/7, 103], [1/7,
104], -2/7], [[1, 2], 0], [[1/29, 2], [1/29, 5], [1/29, 30],
[1/29, 33], [1/29, 34], [1/29, 37], [1/29, 38], [1/29, 41], [1/29,
42], [1/29, 45], [1/29, 46], [1/29, 49], [1/29, 50], [1/29, 145],
[1/29, 146], [1/29, 147], [1/29, 148], [1/29, 149], [1/29, 150],
[1/29, 151], [1/29, 152], [1/29, 153], [1/29, 154], [1/29, 155],
[1/29, 156], [1/29, 157], [1/29, 158], [1/29, 159], [1/29, 160],
-6/29], [[2/11, 6], [3/22, 73], [1/22, 74], [1/22, 103], [1/22,
104], [1/22, 105], [1/22, 106], [1/22, 109], [1/22, 110], [1/22,
117], [1/22, 118], [1/22, 119], [1/22, 120], [1/22, 121], [1/22,
122], [1/22, 123], [1/22, 124], -3/11], [[1/8, 6], [1/8, 9], [1/8,
29], [1/8, 34], [1/8, 89], [1/8, 90], [1/8, 109], [1/8, 110],
-1/4], [[1/8, 116], [1/8, 117], [1/8, 137], [1/8, 144], [1/8,
154], [1/8, 155], [1/8, 158], [1/8, 159], -1/4], [[1/8, 10], [1/8,
16], [1/8, 33], [1/8, 38], [1/8, 69], [1/8, 70], [1/8, 103], [1/8,
104], -1/4], [[1/8, 9], [1/8, 14], [1/8, 34], [1/8, 37], [1/8,
69], [1/8, 70], [1/8, 103], [1/8, 104], -1/4], [[1/8, 14], [1/8,
17], [1/8, 37], [1/8, 42], [1/8, 53], [1/8, 54], [1/8, 109], [1/8,
110], -1/4], [[1/8, 16], [1/8, 18], [1/8, 38], [1/8, 41], [1/8,
53], [1/8, 54], [1/8, 109], [1/8, 110], -1/4], [[1/8, 18], [1/8,
24], [1/8, 41], [1/8, 46], [1/8, 69], [1/8, 70], [1/8, 73], [1/8,
74], -1/4], [[1/8, 17], [1/8, 22], [1/8, 42], [1/8, 45], [1/8,
69], [1/8, 70], [1/8, 73], [1/8, 74], -1/4], [[1/8, 5], [1/8, 28],
[1/8, 74], [1/8, 103], [1/8, 132], [1/8, 141], [1/8, 145], [1/8,
161], -1/4], [[1/8, 29], [1/8, 37], [1/8, 86], [1/8, 103], [1/8,
136], [1/8, 141], [1/8, 160], [1/8, 181], -1/4], [[1/7, 26], [1/7,
28], [1/7, 29], [1/7, 73], [1/7, 74], [1/7, 103], [1/7, 104],
-2/7], [[1, 30], 0], [[1/29, 5], [1/29, 6], [1/29, 30], [1/29,
33], [1/29, 54], [1/29, 58], [1/29, 60], [1/29, 61], [1/29, 62],
[1/29, 65], [1/29, 66], [1/29, 69], [1/29, 70], [1/29, 129],
[1/29, 130], [1/29, 131], [1/29, 132], [1/29, 133], [1/29, 134],
[1/29, 135], [1/29, 136], [1/29, 153], [1/29, 154], [1/29, 155],
[1/29, 156], [1/29, 157], [1/29, 158], [1/29, 159], [1/29, 160],
-6/29], [[1/22, 16], [1/22, 18], [1/22, 22], [1/22, 26], [2/11,
34], [1/22, 89], [1/22, 93], [1/22, 97], [1/22, 103], [1/22, 106],
[1/22, 110], [1/22, 113], [1/22, 117], [1/22, 118], [1/22, 119],
[3/22, 180], [1/22, 181], -3/11], [[1/8, 26], [1/8, 28], [1/8,
34], [1/8, 37], [1/8, 53], [1/8, 58], [1/8, 103], [1/8, 104],
-1/4], [[1/8, 26], [1/8, 28], [1/8, 33], [1/8, 38], [1/8, 54],
[1/8, 60], [1/8, 103], [1/8, 104], -1/4], [[1/8, 9], [1/8, 10],
[1/8, 38], [1/8, 41], [1/8, 60], [1/8, 62], [1/8, 109], [1/8,
110], -1/4], [[1/8, 9], [1/8, 10], [1/8, 37], [1/8, 42], [1/8,
58], [1/8, 61], [1/8, 109], [1/8, 110], -1/4], [[1/8, 26], [1/8,
28], [1/8, 42], [1/8, 45], [1/8, 61], [1/8, 66], [1/8, 73], [1/8,
74], -1/4], [[1/8, 26], [1/8, 28], [1/8, 41], [1/8, 46], [1/8,
62], [1/8, 65], [1/8, 73], [1/8, 74], -1/4], [[1/8, 14], [1/8,
33], [1/8, 41], [1/8, 110], [1/8, 124], [1/8, 131], [1/8, 137],
[1/8, 162], -1/4], [[1/8, 14], [1/8, 53], [1/8, 65], [1/8, 106],
[1/8, 124], [1/8, 146], [1/8, 153], [1/8, 163], -1/4], [[1/7, 26],
[1/7, 28], [1/7, 37], [1/7, 38], [1/7, 53], [1/7, 103], [1/7,
104], -2/7], [[1, 54], 0], [[1/29, 9], [1/29, 10], [1/29, 33],
[1/29, 34], [1/29, 54], [1/29, 60], [1/29, 74], [1/29, 77], [1/29,
78], [1/29, 81], [1/29, 82], [1/29, 85], [1/29, 86], [1/29, 121],
[1/29, 122], [1/29, 123], [1/29, 124], [1/29, 133], [1/29, 134],
[1/29, 135], [1/29, 136], [1/29, 153], [1/29, 154], [1/29, 155],
[1/29, 156], [1/29, 185], [1/29, 186], [1/29, 187], [1/29, 188],
-6/29], [[1/11, 2], [1/11, 18], [1/11, 42], [2/11, 58], [1/11,
109], [1/11, 110], [1/11, 113], [1/11, 114], [1/11, 141], [1/11,
142], -3/11], [[1/8, 26], [1/8, 28], [1/8, 45], [1/8, 46], [1/8,
58], [1/8, 61], [1/8, 73], [1/8, 78], -1/4], [[1/8, 26], [1/8,
28], [1/8, 45], [1/8, 46], [1/8, 60], [1/8, 62], [1/8, 74], [1/8,
77], -1/4], [[1/8, 14], [1/8, 50], [1/8, 65], [1/8, 77], [1/8,
116], [1/8, 137], [1/8, 155], [1/8, 162], -1/4], [[1/8, 14], [1/8,
50], [1/8, 53], [1/8, 104], [1/8, 122], [1/8, 131], [1/8, 154],
[1/8, 163], -1/4], [[1/8, 14], [1/8, 29], [1/8, 65], [1/8, 106],
[1/8, 122], [1/8, 139], [1/8, 148], [1/8, 153], -1/4], [[1/8, 26],
[1/8, 33], [1/8, 73], [1/8, 103], [1/8, 133], [1/8, 140], [1/8,
152], [1/8, 161], -1/4], [[1/7, 26], [1/7, 28], [1/7, 41], [1/7,
42], [1/7, 65], [1/7, 66], [1/7, 73], -2/7], [[1, 74], 0], [[1/29,
14], [1/29, 16], [1/29, 37], [1/29, 38], [1/29, 58], [1/29, 60],
[1/29, 74], [1/29, 77], [1/29, 90], [1/29, 93], [1/29, 94], [1/29,
97], [1/29, 98], [1/29, 117], [1/29, 118], [1/29, 123], [1/29,
124], [1/29, 133], [1/29, 134], [1/29, 139], [1/29, 140], [1/29,
149], [1/29, 150], [1/29, 155], [1/29, 156], [1/29, 181], [1/29,
182], [1/29, 187], [1/29, 188], -6/29], [[1/11, 1], [1/11, 6],
[1/11, 29], [2/11, 78], [1/11, 109], [1/11, 110], [1/11, 145],
[1/11, 146], [1/11, 159], [1/11, 160], -3/11], [[1/8, 28], [1/8,
29], [1/8, 73], [1/8, 104], [1/8, 135], [1/8, 138], [1/8, 151],
[1/8, 154], -1/4], [[1/8, 28], [1/8, 29], [1/8, 73], [1/8, 104],
[1/8, 134], [1/8, 139], [1/8, 150], [1/8, 155], -1/4], [[1/8, 22],
[1/8, 33], [1/8, 70], [1/8, 77], [1/8, 119], [1/8, 141], [1/8,
149], [1/8, 163], -1/4], [[1/8, 18], [1/8, 37], [1/8, 60], [1/8,
110], [1/8, 126], [1/8, 137], [1/8, 153], [1/8, 162], -1/4],
[[1/7, 10], [1/7, 46], [1/7, 70], [1/7, 113], [1/7, 135], [1/7,
152], [1/7, 162], -2/7], [[1, 90], 0], [[1/29, 17], [1/29, 18],
[1/29, 41], [1/29, 42], [1/29, 61], [1/29, 62], [1/29, 77], [1/29,
78], [1/29, 90], [1/29, 93], [1/29, 103], [1/29, 105], [1/29,
106], [1/29, 115], [1/29, 118], [1/29, 123], [1/29, 126], [1/29,
131], [1/29, 134], [1/29, 139], [1/29, 142], [1/29, 147], [1/29,
150], [1/29, 155], [1/29, 158], [1/29, 163], [1/29, 174], [1/29,
182], [1/29, 187], -6/29], [[1/11, 26], [1/11, 28], [1/11, 29],
[1/11, 33], [1/11, 54], [2/11, 94], [1/11, 137], [1/11, 144],
[1/11, 145], [1/11, 152], -3/11], [[1/8, 10], [1/8, 37], [1/8,
60], [1/8, 110], [1/8, 120], [1/8, 131], [1/8, 147], [1/8, 162],
-1/4], [[1/8, 10], [1/8, 41], [1/8, 66], [1/8, 105], [1/8, 117],
[1/8, 136], [1/8, 149], [1/8, 162], -1/4], [[1/7, 26], [1/7, 28],
[1/7, 29], [1/7, 30], [1/7, 73], [1/7, 74], [1/7, 104], -2/7],
[[1, 103], 0], [[1/8, 6], [1/8, 38], [1/8, 77], [1/8, 105], [1/8,
114], [1/8, 122], [1/8, 152], [1/8, 157], -1/4], [[1/8, 6], [1/8,
45], [1/8, 74], [1/8, 109], [1/8, 115], [1/8, 128], [1/8, 147],
[1/8, 157], -1/4], [[1/7, 22], [1/7, 50], [1/7, 62], [1/7, 74],
[1/7, 143], [1/7, 157], [1/7, 163], -2/7], [[1, 113], 0]];

# Now we check that in all 72 triples (a,b,s) with
# 1 <= a <= b <= 8 and s = -1 or 1, CheckBound is true:
N := 1;
b := true;
for i from 1 to 8 do
for j from i to 8 do
if (not CheckBound(M[N],i,j,1)) then b := false; fi;
if (not CheckBound(M[N+1],i,j,-1)) then b := false; fi;
N := N+2;
od;
od;
# Should be true:
b;

# An example showing that alpha = 1/7 is best possible:
T := matrix(8,8,
[[1, 0, -3/14, -2/7, 0, 0, 2/7, 11/14],
[0, -1/7, 1/14, 0, 0, 0, 0, 0],
[-3/14, 1/14, -1/7, 3/14, 0, 0, -1/7, -2/7],
[-2/7, 0, 3/14, -1/7, 1/14, 0, 0, -1/7],
[0, 0, 0, 1/14, -1/7, 1/14, 0, 0],
[0, 0, 0, 0, 1/14, -1/7, 1/14, 0],
[2/7, 0, -1/7, 0, 0, 1/14, -1/7, 1/7],
[11/14, 0, -2/7, -1/7, 0, 0, 1/7, 3/7]]);

# Check that it has this property:
b := true;
if not (add(add(Stilde[a,b]*T[a,b],a=1..8),b=1..8) = 0) then b := false; fi;
for i from 1 to 8 do
for j from i to 8 do
if not (T[i,j] = T[j,i]) then b := false; fi;
if not (T[i,j] >= -1) then b := false; fi;
if not (T[i,j] <= 1) then b := false; fi;
od;
od;
for i from 1 to 240 do
if not (add(add(u[i][a]*u[i][b]*T[a,b],a=1..8),b=1..8) >= -1/7) then
b := false; fi;
od;
# Should be true:
b;


==> anc/E8verifyf.txt <==
\\ This is the computer file E8verifyf.txt for the paper "Optimality and
\\ uniqueness of the Leech lattice among lattices" by Henry Cohn and
\\ Abhinav Kumar.  It consists of PARI code.  See the web site
\\ http://pari.math.u-bordeaux.fr for information on PARI, or to 
\\ download a copy.

\\ Everything in this file is analogous to what is in verifyf.txt,
\\ so we will give only minimal comments.  See verifyf.txt for
\\ explanation.

default(parisize,400000000);

n=8;
alpha = n/2-1;

\\ lag[m] is the degree m-1 Laguerre polynomial

lag=vector(200,m,0);
lag[1] = 1;
lag[2] = 1+alpha-z;
for(m=2,199,lag[m+1]=-(z-alpha-2*m+1)*lag[m]/m-(m-1+alpha)*lag[m-1]/m);

{
signum(x) =
  if(x>0,1,if(x<0,-1,0))
}

{
removezero(vect) =
  local(i,v);
  v = [];
  i=1;
  while(i<=length(vect),if(vect[i]!=0,v=concat(v,vect[i]),);i=i+1);
  return(v);
}

{
changes(vect) =
  sum(i=1,length(vect)-1,
      (vect[i]==-1)*(vect[i+1]==1)+(vect[i]==1)*(vect[i+1]==-1))
}

{
signchanges(poly) =
  changes(removezero(vector(poldegree(poly)+1,i,signum(polcoeff(poly,i-1)))))
}

{
fsqrt(k) =
  local(i);
  i=0;
  while(i^2<k,i=i+1);
  if(i^2>k,i=i-1);
  return(i);
}

{
polsub(poly,a,b) = 
  local(f,i,j,m,g,h,k);
  m = 1+fsqrt(poldegree(poly));
  h = vector(m,i,0);
  g = (a*z+b)^m;
  for(i=1,m, h[i]=polcoeff(poly,m-1+m*(i-1));
    for(j=1,m-1, h[i]=h[i]*(a*z+b)+polcoeff(poly,m-1-j+m*(i-1))));
  k = h[m];
  for(i=1,m-1, k=g*k+h[m-i]);
  return(k);
}

{
descartes(poly,a,b) = 
  local(g,h,k);
  g = polsub(poly,a-b,b);
  h = polrecip(g);
  k = polsub(h,1,1);
  return(signchanges(k));
}

{
sbetween(x,a,b) =
  (((a < x) && (x < b)) || ((a > x) && (x > b)))
}

\\ upper and lower bounds for exp(-x), for 0<x<20
\\ (i.e., slightly different from those in verifyf.txt):

{
eupper(x, k) =
  sum(j=0,100,(-x)^j/j!)
}

{
elower(x, k) =
  sum(j=0,101,(-x)^j/j!)
}

\\ This big block of data is coefficients for the polynomials:

cc = [140746250554632249293391571836060871000925952866795921383330840\
453232544470560831912024301774656536610983160568307632288184230927951\
891511909544641906747680339880456423924504255851858716065184394124782,\
-62824215479761459855861000711114198730156229332479836360584329266316\
969966644022051137878507112932863567540670879585301377526860425432086\
71639413361920898268537475958995957936769066877060269335661363,\
-50225636332156972272015834421191489859467041087253792597562247250747\
932804050059914334668642569710457657868820099515254640319134306035709\
03544265789344587670693553604114983286920297441538470475415848,\
171469716636932845898369854467357739540894573626234112058530147517470\
041904670383477451783646390466898989335524169102472517455976538100466\
2616034522770207450112839997254619540447340773395858880881562,\
338708347514615097080116704339803528945896374835891226302943151974384\
731991385818622737848757587414106498778031755454540331079615714996117\
279819811429663967650975533713526914218936228385056511714111,\
-23997324012046047266959150489538932978401689893954143973444769115642\
327772725010537951950574221174103313493903036174737252237980844441566\
9967118865394907847901619404238703813820452429559953139867050,\
-35722084613098365482535507551175745213866175888243572852870752075936\
408396429267777659197411153231920061796254085700841733658885332614037\
140653777676570714961711917286388343997796616757212108941946,\
496778822463313781211968676505939648371841645647049819173364198057470\
157800387766174939399129065020208891057016177248068338991762843280947\
80269300052769209118853489514160320751712687708712331562872,\
487636880872678755536836019120966656586899374489052472943254666845590\
381984328054346980437288431612469074391907876155875263801152395235997\
5900453230545762532103493843414251718947957451009295814426,\
-11192897351675945876237000669314816544541794278703125215935935660194\
160201693825849628891481078824556915764826801192560974066302153718106\
910077486352960003361490324347530552160350352923922873116650,\
-81870433627715871648018774265800024922327983898127593890477503552222\
889511618054914814405283243227297095608355443525084043493691548089940\
4213191860126869898367108596465430564697549412992251555732,\
307174792099865177764708242114277045196199991005364238397793643916583\
815778694928239787372942700375822535516878716957939170123538106867052\
5165738471797163436902431641060121548554710784915578327488,\
159710139172097144383634694385800173246838613342807519950926938691187\
926582317188730425811733739343392999079082603372834088470159797328984\
241331832380832734809650579394079768476756560708843909309,\
-90907957254548494262271149873429977735564697811307603705687447030206\
650749440813096280466885077148455132985695934799038120219851975970621\
9912148232363681284550209975264506737121371125463319498789,\
-35308462301891690961842551808297604787773721363271068021199654308731\
072822381925049719342605312730599271764168364465791622358159920859987\
391311778350728261373317559673759331246401224063516203009,\
302019024420687622832235654087887112103593349634502615013685115642206\
671266603231449239798126171032755858145932589840216634733081510554061\
789350259080397887010859046356651875915081717948132688704,\
862142662017873058958826136540234828520157522427765104356545567569487\
335191917934523112746485768148249445773349684621465631484221843648174\
2156300221984046097072270434381500367715772544845021122,\
-10627195525239431908389159632021296220924329615636890527729839786067\
591740664398945146913578387772223135130824901535738288224731209713862\
5529613088946914663751879633564925101212519663636326401821,\
-22919298848250781352479014251359280898607732960486501746088445467950\
891533138947366724276847775025801013780769862327795364759697625145369\
11098284118679962432583968163205788037929515079653370772,\
403100239227906923646765612615560171968607396876112166076706038049392\
565922073402130217322199154316732907847706854413370068497036774325063\
71143289829271280173751891470787244132265206840176350762,\
654172207733184501397307173969826319007277273163173718444048388911328\
059526048527420743000837451511169330586677163441190475885961904550979\
829457020105018450391099041250726403750534062988330527,\
-15983597527998015268372751615388826068491075813291007250965540514088\
290436121334458017197868297528050703469473057679378637418986504114933\
571672272946089152848499827546116712201203156999492615059,\
-19867490477919195410830651355165176746654925007651370273690674529172\
588295254891652816175740701623136748817045290245024577420470616342332\
1542202851253837260539968768620150412142920343506044711,\
668039953159523991058267140686673692582302614134955300667103859309911\
831861745347940763618408878147308597098467627795204655075046327045991\
5286375792799024282362938502643143746435993908654606538,\
636648633522719639529057112227590900313934062498122222971005608000050\
240833325095009151421102675497088591442698147197907033571239589049490\
20555420696671628331740618191834760420511340266637724,\
-28921379525099034888457770090780397574246998650336135045209210652787\
015885532215158482698334334722771473435936139567753428704130208840847\
35868762613041628265087309699438358738230813738960626817,\
-21397205180513584534445896197536166308036711249551820456869390534717\
373763634292487584376188596673146099544456020563331502125941453463771\
025856836967421853861774045846873077650466158215267939,\
130206473571905811796539680047035745547708283288425549724966137700934\
911491069129763105153015461556967128840041836806210815213097125546881\
5305592877035514384654121246106795411266735490017731638,\
750119557521430794266954667630798979387410392959882360216023475918023\
682466336358848633971450918328393022304367287303535453691226967140376\
4955177983092821344119624526448626877233535245474030,\
-60322750913337751937261705689561918038612538641932829055013940719449\
511604839931734665689573422026463536648551789761709119882500964970683\
3210051461059870258468745391890037310568908507357014112,\
-27314816736764167679192306055046151980746764446949825454430468976374\
300210026706205082149631730306039789795402299988827601144908779308891\
20430122806099511237645140733105677328659866488427157,\
288097571831724904375274082178591266936655748754384657946456309576197\
036275341951291157717118952894011209537276753785163573370467523502970\
810443607364364404386091273480634113480205160220385651,\
102922679510268161411767385579206479045599782126650077403051155512292\
380653048967504966450405874741534061829267620685239773809321457731749\
1079568143338531732349031409668926108606831137253699,\
-14090395541949779869777129863170919478737869387941372587098417144977\
285761596312188366459819778840080645426067660982243494576631243248472\
0841244287921592066356681511329381338207575847786403612,\
-40007794731682474408857305135702021898066447969333730073468789289127\
973146404263432127779126876574286313112281715141209906313653661647437\
1416486618137327446505046562159910323292535667189493,\
706208031628252189975754568280250358397095860725943253991406290039935\
873063771177803291660784883626494640840404105687972027365015487357272\
46157395716665352525462687646326769160197859504901108,\
159994407348064539653363499431100500636946868689301034658983247635177\
515165371083974354126682750497178889046523076968418626493892913749999\
791268037532229005261206321077517173381197965817327,\
-36113068399230449735399881371979812829070723305516321496714356282053\
110625752674513755149553264579618430407013691676470983633407108606963\
160886061688450517267020577783576787341147311535678514,\
-65674650448626713806857788752130260033426039968080493414481013399725\
958579077676174991319617803177366976546358050149555523328425011075011\
282046240426319844691780909201365903956109905056504,\
188441527249876739071914519852468976741894412913108876638679540877529\
755706050009418903973633306245425808647272733432850978028213596504886\
83356645856120914967553783771153312373921621102118188,\
276138728106912414740592247753001126999091727853976599329465319491925\
983689332073936984911017455217558501249086557547193500935533087317435\
40071889134248951768254624580889993681372486070063,\
-10003797832183236935572784750844201057871310806275751033188324152191\
782133923957066510231735227039475854918848209308833002458490260688432\
134691416415730253690535011967154691609050626372374653,\
-11872093368044884926251202816579174195384095575315639006789814633751\
803319981676250634077986231825427813644157823412787501114612000952834\
919886809270322794840414311819081464167723565117323,\
540213677292510893266142948328928754282044661866250119436751817817502\
667288718764413287230388228202515701446552319271349765050181454431613\
2829592651115876981054839898884355810735588443849543,\
521080991427550406757318549675986549696077369033215162617865868433121\
417325574667999203023949582528846066840107038731953452592489608259320\
9807289419507818075637384213004104293280326369872,\
-29611070652968298986313592556247985094235556049639115297192283325113\
958162381689887851386114556693226903916240553317343913774423455761224\
14360320522555457972781734730879311027820965162272268,\
-23316159153503686971695844424090524446463874219310200039318047575470\
973050649132054126967888725403664706628225510818397454314474771812819\
95687059988762404665029954081061733380659537660527,\
164705827357358837335829612772640651611805662466247587154411147220473\
122864078196240330999996101656226708750682099719557239564585729522915\
0037228154863139261907276471685886741585228833388990,\
106226931040023707695754986285836356617547973712272022187814023953782\
098592194385823839766169526392252706015397993036880912141681386851056\
7927830911399176905725124749593835728592571560424,\
-92822800968887133136489152270594531074856088622948290628422834593225\
604757954011736997389171815824161231646686666680065866093483951793935\
0025003588341588885117373777289428204916190096207428,\
-49221237644624325837907712375919604979850977756828537690460373762395\
509488737841371463355162573126576193336352396814402764109996705685377\
3094282286673130616825159390969466302134798875266,\
529841625420183379617428326223753997933519080572767590827194173966017\
859989583218632560617259350489553077927439863580838645444009938955909\
378774636719859743442863985863229537715712038322492,\
231722560366856709937789901995235394019392717579551373114832748529386\
665020276446233195748348622069798872931924723830815698856570411339600\
700472011527411819616937019638298613192912410079,\
-30596796005844861167781133729957834887806446330148681637137448505403\
589674438533727283382517860756123719371581817380911192518913163834216\
0800439237508843721462476902060459630514247474864153,\
-11073506896509382531565336320366241619740626656577787333835697554383\
867463517787180789577557941434644678824620346784032330093119903016785\
4101706466439050102401991218388191303130330936328,\
178687329167912449077368791756748604596158451086808911340074349286582\
727915165325619041256541954881468832302637557602100816826601965455380\
506247866788182640436717726748054751221121225517659,\
536710349826928090766725839304490372954353607687715913206656567158045\
896738315703798554918252261332591907613516184989225483038311431079431\
31400382555290681442694250387815352812945243233,\
-10544089235393337302233461290485941783599574429035003378627798210752\
774939629889503889038297318730616001259327984064742687572474390129123\
4705536307886978173292012717809767078779936292507334,\
-26363539000590254578524064448001488625258032509743433186970027846310\
681008728372024902678371607483180397533533650386812360582481842603143\
762861167282816645162986249759210089734774171076,\
628456746314141121641020481986267884275889335496210368633344138768618\
797393603088215208883466738607071339341089537586824765179108204499586\
15971996010920621324032274044326083386500460297977,\
131151719931965720259979996874892455638171240178529203021205181390211\
558274544595848559325360905480145119357355695114746015495158841981864\
67399730858012047420902356700088689533205250829,\
-37808152268396099644666863283250891336105816129152761030565824748331\
347230111548115246893058638458241413048540474636193994858767788087918\
333634465585644702417963245263211352346355645202689,\
-66035069445844906753590174792297426060584088193760972174638712279589\
058833816583956700550835687141966072959466126160157690808824591138289\
75817649150105359916943280214751839829581289540,\
229509880491788084142831782501239299485286745227743255880429671620931\
529649215373124518088249674791348876799425819743419674668026552008302\
91444526078373707006546997821734610023098345497407,\
336318447728592610832142851908109025440819447695375047046450399151821\
020554149443767532174863845577132151771871062137537214732642292487142\
9384519319106686360882763893865829504047726934,\
-14050006572803968224179321894745113485389514460769063273521121329367\
727246168945521324569867092338474923220766400062355284351190077832134\
036694435762156231360067715209502111914302640329434,\
-17316803274083767285106508969290795557880864692453746101401282454836\
166865292802836451198128616031718574336453521073298703407218919784315\
32761606266256362010703588287825331379149857866,\
867128526001864191671794948686017601326324425159967759847193158967841\
676374209713982420763038183548758251731036795476580068613058791983150\
3897867901696249375944738617772990555390500208790,\
900966066571218964857082310591434035574224456478214807480950381756394\
685176235598872523291710732856971349785838875546571290679490989059507\
091683501519591193432594437954449694994129352,\
-53928803932594509794690578968225347361465081297924474003913028933244\
310254978188639320230538329963327172878404787408034729223042458778424\
39640929600155806770038850562333497388097386527752,\
-47344757305925159238711673399332876337456606064040345483953800615042\
162932384176443356394804831026132618060470466791094182436233407040786\
8160478802148902886137090655655988426167902418,\
337887285866324599140935498019456341670581772906554915877629825016790\
208486561298160993276732555558673061783492405649229971636075119884347\
9887824370015979402286615578586738021657919418761,\
251171939705733562200765566007317872217768109850191077839836405914584\
714727116229156916336984971893121744946148592245819571811665726630926\
877857771172475059042017529167824186126657854,\
-21319141625868969224111939381448577566385713261525712352135920608611\
800633383112314506223189367724559864984519002283871459378239387365370\
18607821688366351842854575563527002395790590465213,\
-13447215771014835600440830538715879015898143156241497130251427127459\
909250422747310538553540023504665426658671076416306314290973784659116\
2588468106286196922272407521015550049033207407,\
135428007634227870532183276432111625007218600579194374190035575852719\
567533494078642971997602082721765559281169296639922436477748876752689\
9519900375915802250668431149838489791705775838341,\
726262091937059651495056493567604798669632904526394951488989324748535\
368609759070670490948614621571879762620748084764188862504857669795117\
65761525808726388596727026519397035729255883,\
-86585882334512770117261729227614207008869305975718732997941674672247\
624256454992379334838882974848166374352763431000644897739615657905727\
2226879676261434838506269432208118949790616105838,\
-39555121314370094711920298463897921836946546297943351083442526653696\
671988915059325964117067762282989113373341481204070310383920908121707\
137876623212728569293151649518369379587749938,\
557045359109606488542762896712606031711694516093824392819941099367679\
204132977677421630870546120755505172936417670999687976761554314963917\
965045967714394585121747750303237918936431233345,\
217179327214742928175657682113316172993887296976071122016869427039175\
552545861508575920744453693871566673549330221541487247968397531884560\
67644600589981572354383240378810760916829669,\
-36050988001110552001909047341056372530153471286682992279668036695610\
469466392971720977774352436744840064089933797247304551510734448204943\
8834693273781806614580641844195049906259902179868,\
-12017323925526324366112670047057983719889181908978691808026490135320\
799685436530111908757405772530658584310853487315324036010276329529738\
239828680646742317913042248467199891885487434,\
234662394526176150959188694348329806821282965486451635847319178480834\
247480228033227621088987156342289633387110548194486373669467759647481\
246981670610546117976297001298737565831686705528,\
669954861885480080629409427959050505651002805221795710949821940410057\
104767656223623014787910567612774613114866217837902208385284439255191\
9227784457026296073462778769315677742473938,\
-15358967962579944174470088352231869532101356977984575815457579230887\
391213842476524323906962378246585697701184243805852066319764658104033\
5902881053759974071900164424115589354742445762298,\
-37619614466857080713158131246495218513072821381904068419978204136109\
037633001443339963138452463475092211450493689462533417522306104867586\
48382830362128030896740219535392003474480347,\
101064688821409118458465314923665902782835412132389905380848448832828\
758907899266308624686716165763419565130875597309379713511604583116047\
071831675833555130639048714125287365548897876876,\
212717517204034572491434757816731247227821236229735967947585920898819\
491542760904827679900086633167588586222980891184198095445884110800483\
2296987983092544158039544010789088894624755,\
-66843296021648950436382570213700856395993005384788630142923715283003\
378675478214311405031900204516704181310680561107112068043800716227600\
813109663550047652623893387821577022658708696207,\
-12108986999687702272504750323343848545951039880953641297392359070772\
707362887679631723355186643305522697553827109376881880987218390459099\
54462903964051380232827714436513159547476207,\
444300721825382006242110673784001185450545782881094191067634229155620\
736870078376619864036589809562412183301081948770566679323104435683129\
80738256392572988711034450222733458467699099699,\
693791409516282445018471580660599061569223000451163827705967343461504\
041710265809414593331924308344163683478922066045969078818306120527584\
375567060747120437462364530590125572061376,\
-29673369736046507785875530004732108498938907931388814142468622462707\
296319625840252583759956031625888506300362624702732503307242994169932\
602758582826609858798312412466891812578952554332,\
-40001188357688844324414675594024420250391047890569466754290073792791\
950408495123001908558349345397277208437697749372255261250206905528891\
7213998849783829369591832916877696993745577,\
199102704000908502320108404275620916354593781890728952537125881558154\
215069889737990698344552187089430770853118389382143904984470472207021\
69428453622399603509269240880779821539265252838,\
232033347142323412534014298095122803562107513631085988138953522067702\
572738814981409286228653627930316323359249318414659709527393433204959\
859440532147419457730103973109649403008957,\
-13418927014195145272725962464143269873242571854719312801400866518719\
385754077290865320996757323286248688781729682096346108901568847270310\
420938616101795155789402351261741849078635619936,\
-13538697493113245245865440782976672000875291500687306375202704159890\
329235552645738744442441033556575397320893002469892707155161425582725\
4066826616987119035352518405678160548974205,\
908344133289681397989645056435052854207378167006669573745440620716539\
281586045964193480468495322972120277292840878593300425239326282791433\
5537297043263608000723317308634628781114136996,\
794458359488725960133914634073350660555328633257624407976385698128041\
175819865990823173986308384848671586009073572558901224155005623462151\
67434238707541012075231554338906182722497,\
-61743174695507317584061992038450780148728659738693638646519308831750\
692414448056668576338924037111410093990432693582733462302245086023987\
59094562763408129010695508016022901245009606378,\
-46876578161733239569895857892905611469362525353391184322051705422212\
475401214111356471007524840434477766606654189244593771561310860702828\
597515686626516942601619067436000325199260,\
421424058214015661910298277806269596276901671067947609111863481198773\
152915423633311284766677434002311938969555156457917951194770299352254\
4367511728460150062728914806432247248721969986,\
278070881174160330149059966307146772912662304121351100320707861779669\
031982670841832942082563180550916839437991674792099782019713384306501\
94233770960275215927417156341865579040786,\
-28875990734932789113966083365315018628665026130813645944803884530916\
348706374992803280326334435409985363197482824866716565217278187286641\
23321634417261996957234203051587032808400685651,\
-16580506139303670180043221120682042161857776979654678859246040290993\
286354530066385168430487590880293089170976167642165354078753483445844\
577348374662362029622922833491454198402397,\
198619245967317607969608771578188765814386116868931786736522100728606\
148976976810518190758555077073909628375933027140381249448174636457007\
8773100406715162243501184052601576639168846443,\
993599784467075561876571091128732864077880764515980134516119646608507\
780226572029196115384334508168094574061437927900334458341747475909579\
6572127258743739191882197073684001734315,\
-13711102339188271313613085363442576099098034798014500243303840953928\
464176158071557518989278728325235769633009708862564779897113726588006\
40085407106786813762054201178906298872637989330,\
-59831255143989460810044779547614580698239373318158179295551754239857\
866814722965087656832917927588855615903925293415252126341414629150414\
68104010641928413573573680041306144988596,\
950033627870142153488510862900477438815598208552684867198898050447129\
183517141816436729457764948490463747475079971646176253559264290387212\
551269757543073905521453271036596463162457628,\
361972431141129511954482702309212651535382581468619497650694159577117\
713807018952571612904417451914479607860672023686043008384640973194231\
0833215084755868031320267651563731707572,\
-66047525768797433892528184805805692691344578715668109216648726811941\
680868261658466615550068680013430900885691394601558399893206002250342\
0127197751472330912973454819154201693024422754,\
-21998068907847608547802595831895466950277447944292167557563250022853\
750441405420525585794138508729363479318131447089405870936647387472705\
67099487916605399291423263358480641901313,\
460739760199310565236720614831315455734815701226122442481630678237064\
722740963453894770247344011692119694562893977337906992993376600845807\
643010265485142838291977593326901346272102165,\
134270848291940480459437083962140522637933127612496072232014162319314\
210910595841487982074846687443914036898839090692363036938710712123478\
9967722593994984205572936511199771813891,\
-32239782746452434918203497481987771602263882765582784814369459199733\
157269778392065457645369200016339719040102436477318561733231970432080\
9745100467636657019520831716776607265751999265,\
-82299072508163769941490504102980120498788826699393934605342348859588\
810743407281623991997741086295884181362489440104050196637492086427895\
2604677345263058579338427711577012661659,\
226362325605297537319239408182557725748282654081014744393885948912620\
201582778630545578569805883224031597385814512771854684707259744772988\
800845243985096635334828478180641554836650488,\
506450879354790276653973689285089746597394046339049126476746408299215\
137502058023837816609748797754803179365110721279742037602184830565719\
521754909355583603468482511297043685192,\
-15939494909590916435305075981241431294368486354679428614909740114607\
222130712168564261302090454159497467778409652032200914363104346352023\
4587871473173722803486079519152167990418019109,\
-31283974233179224394876135916722560556632192407337540568611472041729\
552009450092108638525771941816843154590998830464558236446675460454440\
1384680394977528823913887916655490354354,\
112611306659859562298483768985770911405150267142390610502259822532095\
385338480268475609181408511045910203999462205879262246859267014351856\
765489592467667735092920765144158048739228641,\
193926258709786997316192835228761208720852413070029255538569793097300\
566711479027311398253688054389985494619708924757788846437794825105603\
456256674214175165087838307726717597786,\
-79742239165556515928458300019899119362711323056538134956313686784008\
884695487249943847388092536911475617907330403263216840043286742898983\
488799946589722266951601137288749107450796144,\
-12060941647275912709198092305485370037362320852291798010363454143587\
392861720275921257046576891128108206122234872320920798347021668772261\
0470247577303616706844575441275092350941,\
566497706695348083138643320407458638959144439945106005215228917216002\
759682683001367708864544960147324594722107296407074775247364642076481\
45579774770079505441289802758524118737691842,\
752328325557766917028395943541367150188887651101162546622426447497651\
217455535852945075892569902985480571064748397645436839245984859680635\
61457978106388917718434792828572644212,\
-40328295237251007263909134594693973502615465447022660841635934969252\
080953596704144276660585544901165176479281095094598645168108580095997\
778147496636788018342730133679549781690896773,\
-47051760778531201433044957135465949601508357717423097221572305259988\
649402438618066391862241337370532482514166344685035286553352549950008\
053192487942829151968882743314177981361,\
288133428228616654143680212962786903203537863225098841619085190953906\
259625748484079070370846748423066152093539998582067161576013290975907\
12162304425466641539303035696550275460530900,\
294881590709641657193021484680309209805580133871882652499036844707798\
421747515537458292735618490113263124101374407457891595644426948502201\
15173610899207753658964702468022946888,\
-20610203641632587103846012373499823837470406596247044996925685495561\
705115782503082352061591296200131821181198057852564801512964786733963\
810134818921457586826272402339255819810460018,\
-18510958426370821298939895877709599443957287868154022130447173698218\
693794746726507517612870456133602649907591528778826740972840977966778\
605751395974621026885764275484497726944,\
147935465279768788695944204296408246245517139584645748304828175169224\
700681939896337978553489282832617292765293782436134701765807749706278\
84908918903637570545013363008973674072516505,\
116294308940118643164140618940676510983572131332764946700896447961183\
183270910706854530397523521004844534369980140320407093928595270874175\
38972938501473232397160482811576755864,\
-10619576655781416975553598545984620231611068939540156714300534907665\
270235642495395646636380914275893744399252084182498243322150673701692\
554911286498919806743922958351866276826640707,\
-73071756774795862706515116079419978262366036567424195704447388747334\
071248597902872825595518438529941811339545076305188085240830882098709\
32118319390202783720024455992825013420,\
765420908399738245061489570008890084813358003847079289431272603548267\
167281364772986856154345850000863074191398049009987605114548415159967\
5180588886155917682195300833517891879295058,\
458531796011503850318665411665108919012914853398912969285989800338743\
602174714184804168072859687548229922341976355720375580175162270886236\
3173341242091289395400079935776328363,\
-55076142715216547820079555281803686202903990747475815002756851468575\
895405613153938076120369938671053959481865689626978134922906055898216\
01302201804148433846753175165485938997294742,\
-28703962794452197395881806151561001410547426301201053934871998486968\
595913095280067740504556842370603473936947251290687264625703800504753\
83095530023662013973613646930030991370,\
397794746058177259264997397817242429973043581345557927349977606556991\
034540431701725025816908105675247060190268827998555471720244174506601\
0293011300011836897124831039425428405947019,\
178799961244216789752661432630619097591866847207348454116642060306809\
730652086966039929523270736807601872553196504280098213374338290962193\
3621535051408780042635701694049512875,\
-28566616384578162172341463721534837415664819204793340118798976709458\
309074426294544315754572814373883448334407886228160717448823653715381\
72503380505273888161481683337683264923820931,\
-11063948182812593424869884356983215496716268845499011330160980724652\
616019719578407126492617789570612875611876553516794845300752545499222\
45623270383660429162685558679192572453,\
205973765039899724427070335822926627829367953607537751534257906966242\
627053342271301780635946299576022271404002204270395009571713914632874\
5418582137341402545793310888339953745131067,\
676808911270309286840003573725766861986172248673298452105779363554904\
948568564968777948019410317797271464700715001606641659424667734044018\
291418445914423178618851279529251093,\
-14687821658836614194267120761209039146994939455667205870734382170922\
767595142784324401612525315897344239473146719724714819858618500256950\
79786074430648195431076111787819888301317014,\
-40785703026070035421449606118962870312678717142779186225608364966338\
905335290097927350545523048371332535675680459596678864352975747145948\
9194172964324475177935568760322428141,\
105214715048361806401733816900210169677521943401297979078184244862710\
053746585773608054064312949415616386697506125319577527400451288108183\
9070660836301925542383294357585995160522353,\
239461363155319079570978481228316710238313757709761999132993948762383\
503848205279667008484515115643786763252660681998160863404143982754099\
044329055866129679244433464568926431,\
-73320236943168524296188616118111834788452894192219271922461930443078\
711746604910509945181340896531003909399079456147807911357911185991019\
5132953989730566785122130171445442729186428,\
-13599352320710119473385744708496026464529943657353298516326051396919\
077366351006591123902192820350179686980705616428118445161072356731635\
6354640123995524788481382434416552415,\
509852290921546234322553242408913153568910564266171254702636240256907\
478001951588344133361954381470608899501524863870490892856379764756513\
580204568589764877766604471915112585919308,\
727636940388898326119441242131660684908259844014630220649714108236116\
795696136897371004689955305494054970030234493974946995987892356589096\
29204594073131699450940148973989329,\
-33309293652490032239367872297619621866773595643652636112426431723488\
870288986465157774525347282431134517184959787040537921766206437259938\
4947243829974669738938577441802585723940719,\
-35962469932909576756537341986866490168393249937247202901174523785695\
519295858607822568298261693222035006106497190837960776903081142494116\
250843376066707221360343623200604807,\
215624466031415282184346657987873843311420836284867301238980657946572\
058993369192554490931177923215921707538057798882693596825696732610540\
649082904446476784115576751291210067360772,\
148129536183228547705797001151809314535012743569192925251209096908162\
928607973434500055844403190257471220408061666574699649564256817278827\
28648451319583164334640003912697551,\
-11553818440946004438250661221189073241220517768402501160680128859890\
015498808240530970776603613217767384766946904775675933650825115926736\
6038187155844878602143393906743689244482096,\
-45134700266633241157229336363852258767054570687111480273027066457496\
228218530561619651796444464930991621230993358003377013590156899913557\
31499955945872872742737403285693426,\
555634913421973261132525694274391171210643800543497455777403328492097\
319367115084968573082501849649473850588269828769840318355898204173244\
41976516699197209631154815734578569363931]; 

f = sum(i=1,length(cc),cc[i]*lag[i])/10^200;
fhat = sum(i=1,length(cc),cc[i]*lag[i]*(-1)^(i-1))/10^200;

r = 1256637061435920271721/10^20;

FourPiL = 1256637061435917295385057353311801153678867759750042/10^50;
FourPiU = 1256637061435917295385057353311801153678867759750043/10^50;

\\ Comparisons with 4*Pi as in verifyf.txt:

FourPiL < 4*6*sum(k=0,85,binomial(2*k,k)/(2^(4*k+1)*(2*k+1)))
4*6*sum(k=0,85,binomial(2*k,k)/(2^(4*k+1)*(2*k+1))) + 4/4^85 < FourPiU

r < FourPiL * (1+12*10^(-1-15))^2

roots = [25132741, 37699112, 50265482, 62831853, 75398224, 87964594,\
100530965, 113097336, 125663706, 138230077, 150796449, 163362823,\
175929203, 188495602, 201062039, 213628637, 226195427, 238763298,\
251332310, 263906952, 276488930, 289100790, 301730805, 314499933,\
327329913, 340512502, 353767415, 368019162, 381743986, 397378446,\
412618551, 429031919, 446910798, 464763572, 484153415, 505262526,\
528626099, 554584162, 584209163, 621176178]/10^6; 

subst(f,z,0) == 1
subst(fhat,z,0) == 1

subst(f,z,r) < 0

signchanges(subst(f,z,z+ceil(roots[40]))) == 0

40 == sum(i=1,40,(subst(f,z,floor(roots[i])) != 0))
40 == sum(i=1,40,(subst(f,z,ceil(roots[i])) != 0))

39 == sum(i=1,39,(descartes(f,ceil(roots[i]),floor(roots[i+1]))==0))

40 == sum(i=1,40,(descartes(deriv(deriv(f,z),z),floor(roots[i]),\
ceil(roots[i]))==0))
40 == sum(i=1,40,sbetween(subst(deriv(f,z),z,roots[i]-10^(-100)),0,\
10^20))
40 == sum(i=1,40,sbetween(subst(deriv(f,z),z,roots[i]+10^(-100)),0,\
-10^20))
40 == sum(i=1,40,subst(f,z,roots[i])<-10^(-60))

descartes(f,0,floor(roots[1])) == 1


signchanges(subst(fhat,z,z+ceil(roots[40]))) == 0

40 == sum(i=1,40,(subst(fhat,z,floor(roots[i])) != 0))
40 == sum(i=1,40,(subst(fhat,z,ceil(roots[i])) != 0))

39 == sum(i=1,39,(descartes(fhat,ceil(roots[i]),floor(roots[i+1]))==0))

40 == sum(i=1,40,(descartes(deriv(deriv(fhat,z),z),floor(roots[i]),\
ceil(roots[i]))==0))
40 == sum(i=1,40,sbetween(subst(deriv(fhat,z),z,roots[i]-10^(-100)),0,\
-10^20))
40 == sum(i=1,40,sbetween(subst(deriv(fhat,z),z,roots[i]+10^(-100)),0,\
10^20))
40 == sum(i=1,40,subst(fhat,z,roots[i])>10^(-60))

descartes(fhat,ceil(r),floor(roots[1])) == 0
subst(f,z,ceil(r)) != 0
descartes(fhat,0,floor(r)) == 0
subst(fhat,z,floor(r)) != 0

descartes(deriv(deriv(fhat,z),z),floor(r),ceil(r)) == 0
sbetween(subst(deriv(fhat,z),z,r-10^(-100)),0,-10^20)
sbetween(subst(deriv(fhat,z),z,r+10^(-100)),0,10^20)
subst(fhat,z,r) > 10^(-60)


ceil(r) == 13
fprime = deriv(f,z)-f/2;
subst(fprime,z,13)<0
subst(fprime,z,15)>0
descartes(fprime,0,25)==1

subst(f,z,FourPiL)*eupper(FourPiL/2)*240 < 94739691*10^(-7-15)

rup = 1256637061436281720132873795748257037001489317555439/10^50;
roots1low = 2513268945529807807307812449504654677429239342252792/10^50;
roots1up = 2513279300219194039266326422377245966670745656123129/10^50;
roots2low = 3769877707570753754441392299590419834574611843882501/10^50;
roots2up = 3769944661193387060114890415446204287340079853956736/10^50;

rup < FourPiL*(1+145*10^(-2-13))^2
roots1low > 2*FourPiU*(1-103*10^(-2-6))^2
roots1up < 2*FourPiL*(1+103*10^(-2-6))^2
roots2low > 3*FourPiU*(1-444*10^(-2-6))^2
roots2up < 3*FourPiL*(1+444*10^(-2-6))^2

2*subst(f,z,rup)*elower(rup/2) < -94739691*10^(-7-15)
2*subst(f,z,roots1low)*elower(roots1low/2) < -94739691*10^(-7-15)
2*subst(f,z,roots1up)*elower(roots1up/2) < -94739691*10^(-7-15)
2*subst(f,z,roots2low)*elower(roots2low/2) < -94739691*10^(-7-15)
2*subst(f,z,roots2up)*elower(roots2up/2) < -94739691*10^(-7-15)
2*subst(f,z,ceil(FourPiU*7/2))*elower(ceil(FourPiU*7/2)/2) < -94739691*10^(-7-15)

subst(fprime,z,rup)<0
subst(fprime,z,roots1low)>0
subst(fprime,z,roots1up)<0
subst(fprime,z,roots2low)>0
subst(fprime,z,roots2up)<0
subst(fprime,z,ceil(FourPiU*7/2))>0

descartes(fprime,0,ceil(FourPiU*7/2)) == 5

\\ The occurrence of FourPiU*7/2 above is because we want to
\\ check all this for all x satisfying |x| <= sqrt(7), i.e.
\\ z <= 14*Pi (which we bound above by ceil(FourPiU*7/2)).

\q


==> anc/gcoeffs.txt <==
a = [-4125574697870406716638831288424818233258991928862892925797026007328332035029691131661932426004143024837828388280955249982203371676710040915677530988589627623172355340569849530595151223395147764721050892042548154718043935792729849376552318991101703408526465388829925751932573236603601964213239499871326850972173089766644631263489407762188400075543328754909560832208951356334912962112669977950353870664725924354647151737569109826432523401262537004990129891463844753377651416754626834803827143352368395771457705715835935311866598554916376469184081453779656866329910178026053165535830721353748945518433725617535033974409072948343759765307909690608558069652939504991263606770981192561159708213683212713502539198098448427421550193414162429537691987918052703800938065215978672542008548176238950811531699430363989206061272125368245351956275392605570385212077071500776066369838300830834621199547768285781466776224774679632471169844780400672921839694273169958863637521691426887284986890729693758297553908248078800024038243151419108912292926443411337618605554189253130432019788266885469159949891223402233414018376055377456667418890165708581033101046932126747592443487965821135474662045607895188523382384042566262192980949728330045751041705234490976806631493512781763357318840228910152062972019472850062651105510645406605692626553375327500133043632923566790116770667401229504685823195709261839748097812322048319535261082230755582976400313701146510434102394620535331784603264456935994533054647478327822030358266379590351793900430010898355247504948946554168171581171609209587206729363122365081272093010917327011604419865732849558379287559367542174450947843503506003807095302847123478665572660512487847640895139838859292706035338788332314117518243381045352713449612989718627946382225103255384605589835653283323969021899051912778495182402386914478389768326532032093412499874340728201095568282424328896571557432162403247999567259454244980201080251115104526109409466646922757192548553196894092277332505209718746277972987469318308052477833490445703730624808101573040095748299551704610917900761116891123009606093251380626507314444112696077564629303268520740850752658590932148281314698231256007674818348211480060850307242557846151958362842973544966081931707361431701430171379823768707134265375945471804359027201818882339440937313344763335804848041471754538206106810523910338996572958180135511067069631569409258219563700041794758512239350427226441465713421293433626879283299130228206189780626217084201820371533302489528496127957682630048515150291020908489463627210241247745144219934945364496730404011363805298214503654729065179645399948702742012412813148789415874073314430062290254940878077961615810939852141629004751942576801457344623547172930919188091311563410457265201432684385031171124512553583429176654853037278697716627346807299088101830073052137975394588214785974274268327981533061355469463849362668450036150704445844419245170669342588668206384733367844455981730495958897251635609596110959855300688472671099923427518062110897782338618345360646511555523442334914399606165068289689634311017088738829851993832486034898471312916655990738997437773285245437963810540921166312986770649234033666703998043648922024766066031118704213972613525474098543108671643174562641581011548989447348527792200773239558514467780890549949548394630723850090773876428248723719994341204026301449977551963488322609308207829991449915509102863716744683679395850196685187049209338697286455295820814423015315948369829470573081169028215445384414273671343750000/35381475591953571705812775571107029880445845156837914379397311975657042910327336183273967288409987334287538532030810402929256282601625699891830923623984614778501314121864906906258493250591908543648191309249740142116262631209463926531599599580113666988828125159698029497475103268172814923185454630042336607129311313325119075856353891939306432711065135832418084517211081292615074886232397015162743361316376465751313919407889960308128454603895805130327114817258411056261167291913486520600907001306267348039715734860277705433766430911207244814030793964686117289536938375820572564504088099891107695174776951952577087405495512253413766325180856446123159460639479469198493351733476066535580456566751022764527896631755418091786333888409704564702444635629194788076935761126643402523520196522329588019862248367423568305736262496814644179918522420237828986926642230357463074923576976302237976381079178569229510441180144346506720142270552218667923075082680251845344569538031879689141012625916365748646933326039541596513631764022551588085718053534491364709188138541606288266387414037070195702522034001768554157319795084891095173823684145305247493737183500768256590510244792284122635224774128200653637989183523993757302216632080172139616381874755739174832422982755209110673753488285792047731408355122977410273086500054009695901909368783657691007173377794084395233779750613149516061237754228030288540825244995922872574650446906622073800922157733688525130937471519872494246261805303330515204603501974878212781566441456884934842890563478815074078220629437384050433015789564433572832517738433762586796301600467879075023486803082944072785124345616036180719991576615798326767242824660722101905143133520668093942736356829396780614905181910650792601587279597670302616835101489597811616971124134193638693535358397161257307416670800077317747918154062653720296934795901541362898732060689824265527791478241058906115265752420054156726022862975610781647679964857016605886921300151561653177344895051631976458510695997491298489470720308799956335810700269727128364749808833498083703462158457450250632863350356158092069418474693386503622488348066410984635704317436220923144590880157241679843130629884293976469626837382481993590281088177270250861564349364621960268365119666675870739769094727874612294879988737440413993567680382471176151375633715369282006901267228318475876820026969723399451713224627345431652275558996713693936497159724627696080275844332964835672146791257430091619651747331213585055141834793564891884678548878179328828708624943984528053868251657094565798109436799543864770906615365684940369188417678351720364684905600424543285853526568998499609634814905247271548855182302437933101638565523386278288508191811034385194993257802597043625505211735060332802561375360529808501492621443691332815041330822528000628893096345050703905660470880296601024511165495327894853696541700988342218109703949974443782108600346452314185761463722018115346611142691769432410680892303173706609503327382672165520505983868628421895118338226736748658179066101278297493661856514851914807364095550330680890451944596759596902620585097042787793429455184600170247920825339732358733237785425455321524419957535001031445541294601442157223918140246117245578212353216564529366492482785948492849654204343226640067032434139094280079399403686410175996041534192917110954154384705530878865022894564385094508662904158820481301347283225959594819567248622985610032656468756836143123572963976649815015354164548044192183798041755250387762177694163647304429792819562896831030063, 1485773914191095164918938454000360548961245748783989340154321568642281904194383869338758832733499094314387483654490131790159082489055151266802529520479674182479052189223655480838841815463311733926857976814002943536851383132851479542016722143214426440371905975291789348729886250659192227436928740328829406337606935193771592936947192250549578959612835371946549586542910009443348957028772445168218629879105450847546296447665948528401444067893961305403888167284617320821080748085758347328069504414791915679139799030905492590488630541695401514182366706425208531649699993046362485670755100734442460711784727998278657268606839773232887461064568913934637599738489977033625123745917176476370871496592618460304322190369399048648551302561136837848102793584009279283668858811593983036515575721451276911348762182097998265545357080376949071495489699881909349807957847067805648256311852702275192540830533144702393772253953395586344993534923730029311710728676146036121095058408573386892426737843090021925471786450041044021038334543741242306370864903827797684508141212926955615142127014992867549066467766791946622068705087704276045593189913293777047145036323549383871593161901149269740905789258870158335789570330558754774304515847290851424045558879127821337019269856347151771318756403149153975763357913188743333847217253771337460195661475195543419801304694132172220999319048406751394691930755539936678817793994649626644007729917470422262056814543605315128165585400239833677208619454553748364896918823141144140511582230564718191511722448557076098180224540881724660983850519734445444543340252117568929569599122664952410671190636724941444696765324333587381958556700599895942960314579920487385842259978374006989420747639723636368224627258556912820745939995534364874790826609897575836021324978931353211701993729394301191206874269642750837924419247254413458615375758500140983906755299215458263718817236794868635314876013602368864601728226402982580662702311505372177465246802764666088169809750945839726842597719518522506939687750805367899921168389158537467697200216852606849427411266633387518194472241732459126144939985642272859882498934912332560488280969139615653015695577041056615519419983041192107348148352028289982662108287884496016708960494950073835553525438335956869640586100484039413860078367218174683666526428906507017122381599596736932651669310034587430831100552659972331234333181035478515758115658129358767174063367123709998334659541750852014514415216306798499671020987943167366879204236917564644304951808255128833227448075107025611461338581711841043781995828994545013567221836617230710715240909763618347162247200623428521858794955934466328736959726045534162401716008395108299510003194804457740936551104368473091258155098261732301457498489097809520324085272024307749459900423760523319167971576831236111656165102446031420170152388514041508823464299727163202185027912802110786188390400746610090755222908056672383619927123056039900782261849776367746414018701788908272767785127455711231872221613478935377423107484061674762250374421150424536794643263978631099303769171353257957600479351520976040759773030488070175928054112180054947496431191731392330573073541692072417338548109885003043154564262439993477233743183977911362834767806257911138541336752994489637608659713984095826438590401285464144715142253290410005308485793939749807040010754442095593243003126606882818614908928733400490528527633709076894040535419054274080866238412776548618703994541032437437115251184996388284880445319140096664412912883540974220475467420687500000000/459959182695396432175566082424391388445795987038892886932165055683541557834255370382561574749329835345738000916400535238080331673821134098593802007111799992120517083584243789781360412257694811067426487020246621847511414205723031044910794794541477670854765627076074383467176342486246594001410910190550375892681047073226547986132600595210983625243846765821435098723744056803995973521021161197115663697112894054767080952302569484005669909850645466694252492624359343731395174794875324767811791016981475524516304553183610170638963601845694182582400321540919524763980198885667443338553145298584400037272100375383502136271441659294378962227351133799601072988313233099580413572535188864962545935367763295938862656212820435193222340549326159341131780263179532245000164894646364232805762554790284644258209228776506387974571412458590374338940791463091776830046348994647019974006500691929093692954029321399983635735341876504587361849517178842682999976074843273989479403994414435958833164136912754732410133238514040754677212932293170645114334695948387741219445801040881747463036382481912544132786442022991204045157336103584237259707893888968217418583385509987335676633182299693594257922063666608497293859385811918844928816217042237815012964371824609272821498775817718438758795347715296620508308616598706333550124500702126046724821794187549983093253911323097138039136757970943708796090804964393751030728184946997343470455809786086959411988050537950826702187129758342425201403468943296697659845525673416766160363738939504152957577325224595963016868182685992655629205264337636446822730599638913628351920806082427975305328440078272946206616493008470349359890496005378247974156720589387324766860735768685221255572638782158147993767364838460303820634634769713934018856319364771551020624613744517303015959659163096344996416720401005130722936002814498363860152346720037717683516788967715451861289217133765779498454781460704037438297218682940161419839543141215876529976901970301491305483635671215693960639047967386880363119364014399432365539103506452668741747514835475088145008059946853258227223554630055196902440171014024547092348524863342800264156126670872000879681442044141837960698188495821694105148885972265916673654146304513261200336541740085483488746555666786319616998231462369959833439853586725381916379844972125289967883238299800666089716473968140186398660350606404192872271920155490611479582266957278021174463076420160049043585976328542863737908286346591191055472715305776605716843852316343594500821135416331274773212124271798864700287271542229355375422678394070242021785999753904224799449429818572364740903772805519062716095845396980494925252593768214530135117369931693130321301351804021617750606493543447007534912351433761567131567752555784326433297879686887510519404078767987326595537300692864008175610252485659150773586121443855813318645151439262633098055042112848448835426151349667769167411804503880084414899028386235499505944854993002621338851599941258185923543255974738151766577790292169484636538396947577732556327859316617867417604134693074892495733242154298851575875279757874759734067606261556241314582917399802213222970729416520663532091210530919179817459447955013408792036829818748043910935823199524192516760591815338881764402276217330407045504656461946320871421643808225641032192247923332287948539944507922442404007001171901425245297629337006228612617754064666256917514681937474732654374232098812930424534093838869860606448531696447595199604139124574498389374542818255040908310024127414957587306654317658803390819, 2258211029290686480289093306838855317104662483454659366128828641183896150967227104794211343066076551305412959460442378985851503875450365035249790915834641278277824965125875623609611217297717609718610722664002541650498805007129712050258949378291984603597235323218811217525743029740718491020607652426533207814959532807412600668264688437207289391277201461487144867179609310417589556670250409386091835621095852019100940472837543247674943695392165543640821072503939562796276242054261514553447691197708930842842463947614685035205663889388193574700238725270406445585831747559309883638054271068503825709556333673641134283445649759438493773000633795521600380693164333422347946318705672325566310112814760613260222077016354808412380809621599302996457711475460597852018284812226130197679699332954693573586072986375118935303775722717160953760432404842526544707232110825212252024852074252345639347994597065380616009463852065734081647521010008167762276345305143188070807861553820615575387586051156890318675655817382301618488178318330678083426935348847071198150073068371308559637913611556733428423338280124858615540757777696796883402763164740128204459912906460326778408962702189358691584969142250436224618762990148476010955659154352341874805488519391693726998538844378748368301811496511754089468545813284260613041247640706653714583509109776571517026417441438975056888434157790172286381409828831075268973678559863647555211236925201565878135356710704231769029803797879772327992213786318616589836303793952778794558562827356298195760698970160520903840826878301027721645027354194699727929005204817857250171192199872952877041065440582802907905956851497408419089712692307419857443448864306541194196160135441817009375648283943697854223154558980721265602599012844038753240963368137356877865337610383584080766608635635874864691787807752042666113162875246749301812587428248694502609269914215891929637499892952334149380317913816533682935976451689274987564732776745496673169947567800488766890609629727955234954728681977639787526372300908380353463703177515520847962617738978571917169587945109709595487041193672201576887856372064824640900501510656268959211985673481665640166178067008917958466450192735192399757449564713976693259489454006750323624524376697074515988303650309538747113367577248251289692934578174816829314881610670079213565667547358944927066590260748359253663006044842633467054323016537385702703405605998050415094877834330745274064932227055672010147018587321707507360911052676214545126243491010453802202470726644694531618234793754421249620522568883820856401031595152959588958286947997521667461490791315617115094299521460542097585155448093467645319675586119066484777441305824061335647217629146195194578668247667722112494388331981347460280658542801969400787684950501132930358003332850098509770009115743076346229507849622050106592440352602522871951779572452754006060127912992816153774474355415104710777303058434071703225915185643935680103057601105142481973442975909862989376590852453503436390813284120322723636449029101405650211302214045288457983022131533335274412680074268666253776156674235549197838982748227647479794475922678435801835311287756510343603095321890874234720447936443442021040033174942626898341170148552622929363727516908670475871033308973236987994656953513513780896968129377462681629404028555425533388726329586676345690246692683901076864318381974208390009901821555349710799852971119347465313504526764939354634399602357484591359609737925717425965077979021735618178877636082548884296057352416039966998046875000000000000/1073238092955925008409654192323579906373523969757416736175051796594930301613262530892643674415102949140055335471601248888854107238915979563385538016594199981614539861696568842823174295267954559157328469713908784310859966480020405771458521187263447898661119796510840228090078132467908719336625457111284210416255776504195278634309401388825628458902309120250015230355402799209323938215716042793269881959930086127789855555372662129346563122984839422286589149456838468706588741188042424458227512372956776223871377290761757064824248404306619759358934083595478891115953797399890701123290672363363600086968234209228171651300030538353550911863819312199069170306064210565687631669248774018245940515858114357190679531163247682117518794615094371795974153947418908571667051420841516543213445961177330836602488200478514905273999962403377540124195180080547479270108147654176379939348501614501218616892735083266628483382464378510703844315540083966260333277507967639308785275986967017237277382986129761042290310889866095094246830175350731505266780957212904729512040202428724077413751559124462602976501698053646142772033784241696553605985085740925840643361232856637116578810758699285053268484815222086493685671900227810638167237839765221568363583534257421636583497143574676357103855811335692114519386772063648111616957168304960775691250853104283293884259126420559988757985768598868653857545211583585419071699098209660468097730222834202905294638784588551928971769969436132325469941427534358961206306226571305787707515390858843023567680425524057247039359092933982863134812283454485042586371399157465132821148547525665275712433026849303541148771817019764148506411157345882578606365681375237091122675050126932182929669490491702345318790517956407375581480814462665846043998078517800285714790765403873707037239204713891471658305680935678638353517339900496182340355475680088007928205840924669387676341506645453485496394490074976087356026843593527043312958933996170378569946104597370146379461816566169952574824445257236054180611849366932008852924574848389560397410867949441872338352139875990935863521627470128792772360399032723943215479891347799867283030962232034668719256698102997621908295773156917286245347400601953805571859674710530942800785264060199461473741963222501412439662540078863239611359658369025891138219638268292343258394222699534887542671772592327101596874151414943116701967813696144760119025289566982049407080511647040114435033944766600015388452668142046112462769669046812080005968988738135053835249315971439641137494956634197350967336966931868495875986249586163898050833999425776524532048669576668851062108803212877813004223639259621154825589385459167236981940529840617304083036487542717108084748484934709684248128820012110323306991422630163428344361719269404191211942850458637095389587034950016019076423922466538018471700950035663564410172020024946143895461764929979713949327686482558128057294210509053530301431066234549498847204661650339449790653733196269100488267597274389020788681510681728797485256259544348042631431671738775023974409647617174749156710898360030653677042319435041106046157747943631229734026807266205164186931701971881548241546157905478086240738711895031287181419269577078769125516920798889782539108047569124057450271977840437616439510865077874748699983835552526495741781911821108671879926537185152365609349669401103325572361135119681200096108092817554599474200924520774376193539874897230170990579552290696341415046573958377722132409657957340496241873933242595095452723389630634901037048860074537207911911, -366663605066744455974959424290221538734289534006665959773207383155616635520312606849173013196637536542039731557551647172640923112583190878165136711993023338267311598073640144234952752678077296379791640361080246052520042885989260083066041068508318256870237265539030738178070873325010665839499410932748141454462961894373774569111506400083304111405367105588963443933649098052933616412688548922765832585217187986086018499237321789239244808726916066325330959137253846134035222365396671351440107950025223911851400556031846035975113855522173751549874905749527084332619783357791739340789928186027069970847800732010144380098764146999328039811457526026762107413399133869676487409988222211077399514655634941867483834953592295535381322400826936744601579322141784537939664388354914645264524898839103514162837703605252379069382273555534927349068548669412095778930396836983178810473770966722480435927611583604789707881062706188895820297205759744114766226573190928798939234746288640597374476350761703862812543738427990883091140270691163229288246191998296268406321713989640473655246971609752313227053886635986865707778243796076079249788788760048809511596070085545105424489608449562767728442257212622086094714720203994489796257442858487885403430963647263025598400651233624160644043402139362530123093382532018771472530170472150701781761781852621454606158121850938339392955224748262947759607828794648176742017750720508287777961308045840061314387720938897448030192842929352545565823246864351520575761830330740796668293007285889184387065675636811035171416890377022890849151731003067733045565431443723922752346985792926609800848844738720675646117734902098690514323029175573014627746984706825843891678086127585251167327788553431043046763223115728916854053290874601909986338236074898548390122053587993238420022260242057303034161456235432465596799128884286717667062047240573570726272722356548151956461788946765735177598633549595550704706110271193711628895426139585460690660380885207046737955695043985165897938737642246178074616379074923833232723796914838361168477126516581439732198315452629908907592044240413224823035162362438121522853015889834619464432789599769728127063840052717068681639897713604457404033139849749804004392687235083905058628281682243977629030148581518826713421656950808297341689431720855916561553722737518100179596904473192275926745577326346741594094607327888851521481545562794394074533036761084751466179485710181896396169277083732489999159656099534269885417348262154971976552490158246876793082909042447619745144567494811387711481147292315006138532348267928788257420187753224743764033768181434630353541666089557739561441115578803185187044230727062446087638333364941187732961758554090348233900163534559495067289575598132197637264157915587189849604765829675717271180923356705127338308440338322994940574070398882039055918716091190720932765339827215827963543975300330523724669170617434078658175458472780969262230895057579096466413609235783341312140459580584030103109825913636340335630888149165782991674554808906871385124044991825645965040614481004548138731363122295889210869541326129061685812065207967692848101610638430598188456163569489540083503368666217723375952089926070408194356053758255289727649627519650438018049228278550897151487880259409813500589670455177118431770447605533890810073026741050030903414962329982944992428882309320207636715550604983852284260439758430272416846436409983956657427769597828377313629639710960900462812758001372582961505696444601410385408825172582809700874354660748568359375000000000000000/1073238092955925008409654192323579906373523969757416736175051796594930301613262530892643674415102949140055335471601248888854107238915979563385538016594199981614539861696568842823174295267954559157328469713908784310859966480020405771458521187263447898661119796510840228090078132467908719336625457111284210416255776504195278634309401388825628458902309120250015230355402799209323938215716042793269881959930086127789855555372662129346563122984839422286589149456838468706588741188042424458227512372956776223871377290761757064824248404306619759358934083595478891115953797399890701123290672363363600086968234209228171651300030538353550911863819312199069170306064210565687631669248774018245940515858114357190679531163247682117518794615094371795974153947418908571667051420841516543213445961177330836602488200478514905273999962403377540124195180080547479270108147654176379939348501614501218616892735083266628483382464378510703844315540083966260333277507967639308785275986967017237277382986129761042290310889866095094246830175350731505266780957212904729512040202428724077413751559124462602976501698053646142772033784241696553605985085740925840643361232856637116578810758699285053268484815222086493685671900227810638167237839765221568363583534257421636583497143574676357103855811335692114519386772063648111616957168304960775691250853104283293884259126420559988757985768598868653857545211583585419071699098209660468097730222834202905294638784588551928971769969436132325469941427534358961206306226571305787707515390858843023567680425524057247039359092933982863134812283454485042586371399157465132821148547525665275712433026849303541148771817019764148506411157345882578606365681375237091122675050126932182929669490491702345318790517956407375581480814462665846043998078517800285714790765403873707037239204713891471658305680935678638353517339900496182340355475680088007928205840924669387676341506645453485496394490074976087356026843593527043312958933996170378569946104597370146379461816566169952574824445257236054180611849366932008852924574848389560397410867949441872338352139875990935863521627470128792772360399032723943215479891347799867283030962232034668719256698102997621908295773156917286245347400601953805571859674710530942800785264060199461473741963222501412439662540078863239611359658369025891138219638268292343258394222699534887542671772592327101596874151414943116701967813696144760119025289566982049407080511647040114435033944766600015388452668142046112462769669046812080005968988738135053835249315971439641137494956634197350967336966931868495875986249586163898050833999425776524532048669576668851062108803212877813004223639259621154825589385459167236981940529840617304083036487542717108084748484934709684248128820012110323306991422630163428344361719269404191211942850458637095389587034950016019076423922466538018471700950035663564410172020024946143895461764929979713949327686482558128057294210509053530301431066234549498847204661650339449790653733196269100488267597274389020788681510681728797485256259544348042631431671738775023974409647617174749156710898360030653677042319435041106046157747943631229734026807266205164186931701971881548241546157905478086240738711895031287181419269577078769125516920798889782539108047569124057450271977840437616439510865077874748699983835552526495741781911821108671879926537185152365609349669401103325572361135119681200096108092817554599474200924520774376193539874897230170990579552290696341415046573958377722132409657957340496241873933242595095452723389630634901037048860074537207911911, -54619832033663313939578505858955115119150174244514297327795806013357476145674391769388887592148608429841015961826013344408895140143206500168867155570401506581994096569229665337247585760644446629873373940756398005700471567699079976938893803153930837196838657768271415994424620949516062521729476715548703797811271384910864197290138319097571365947720284713731738840541309746941823692393841517607281201544986221749227551656532503453451399122580867976531819954490308549545704879216763697977673863441890084798432253706797441401004802100934947399263491169715646309880081903775760598426084067496873151069787812326003775299450883453951516504671217387330349371740048484589216687373820986048413155617555532959197542915069435591531823690925117199297146590572767934681130607535264198203917541021403152918975977786246358990639484734976298784227996989931763576620952830684395952499239032969374800002848162551869319009996268048727282755052922767109815942202325072425266330403704747024756936775169828801226283578050808099191965009265855666322933021709858474018612011425683276699506995972001170760785152895692241241221973412433661956460019446247309994746779127916886982584320395268360606179796107815090965373310932718003548720472235427563487779951176167079885384368903289443166736924134946632457811874953111554763074080888767298739505604542014900373809954750597139086059854852705887027483050432296728904593516590928091167131768044767703467778398487343828694332794685245390603908564637809244580134622791277532663491788231108830360222852740738987867040436884701797114191121461248871897570362828694440357582155521875816199204078370394018291276406850319529596757897934563034603289716079346063688174078887516834725707269391427949822469983418136288899583533289910013777471156976173476356074565312455350809969958429721423657299405992013313407076182316704234752193168213365491724962502781379602594624622107048753377304868283393877076361172921437282812444096532940622296741162175609673882810428685496223807214546734539310613349775322785561964090598875918794636735816587034958034727199739081146113743130326924653912482789274955720258804491564059179688336113199858879698900141271701278520471340282969175649002569827277249499117562628639322824892969116122574432663696084764001825817761201548128369679550844320530391778899774692174396417321264109363068131418635508015615564276897171449720374477572829566072881818404381337546842386533862354771401853877985003282573389939777182607172430633807026518109192747533963417912498992423453944721334650658545052832425762461825394969606674103919106388326947519329572092719039199775011319587011241687489696554945214367223037212458441985421554606135087442282430182966799976749377909844540825308405345521005890079540134937974682447598041833249726768571627232319190131757330383566219151066310218268760260959670050984126444184771139635905594852146599319616703510626989969650021852143412546278509203424509723299077194376024674382191509673798306206660632654200095855814589782991608374815876055955582886081298062237833519132742757355543110107498506132615906316338989227090293283489552936730215853742991596335245170578255014652693693270962458375659222042505630718135867422471208467508657074389441830596555673855263591166202973196341880084657973499922597069391847819322982298919573722517733753199962024536182231891627582795063722281570013340433513796237424050914309172623138110224534443666214905625500639883203835373413180099775833124454032887163215577481791563978034635163295783677062988281250000000000000000000/1073238092955925008409654192323579906373523969757416736175051796594930301613262530892643674415102949140055335471601248888854107238915979563385538016594199981614539861696568842823174295267954559157328469713908784310859966480020405771458521187263447898661119796510840228090078132467908719336625457111284210416255776504195278634309401388825628458902309120250015230355402799209323938215716042793269881959930086127789855555372662129346563122984839422286589149456838468706588741188042424458227512372956776223871377290761757064824248404306619759358934083595478891115953797399890701123290672363363600086968234209228171651300030538353550911863819312199069170306064210565687631669248774018245940515858114357190679531163247682117518794615094371795974153947418908571667051420841516543213445961177330836602488200478514905273999962403377540124195180080547479270108147654176379939348501614501218616892735083266628483382464378510703844315540083966260333277507967639308785275986967017237277382986129761042290310889866095094246830175350731505266780957212904729512040202428724077413751559124462602976501698053646142772033784241696553605985085740925840643361232856637116578810758699285053268484815222086493685671900227810638167237839765221568363583534257421636583497143574676357103855811335692114519386772063648111616957168304960775691250853104283293884259126420559988757985768598868653857545211583585419071699098209660468097730222834202905294638784588551928971769969436132325469941427534358961206306226571305787707515390858843023567680425524057247039359092933982863134812283454485042586371399157465132821148547525665275712433026849303541148771817019764148506411157345882578606365681375237091122675050126932182929669490491702345318790517956407375581480814462665846043998078517800285714790765403873707037239204713891471658305680935678638353517339900496182340355475680088007928205840924669387676341506645453485496394490074976087356026843593527043312958933996170378569946104597370146379461816566169952574824445257236054180611849366932008852924574848389560397410867949441872338352139875990935863521627470128792772360399032723943215479891347799867283030962232034668719256698102997621908295773156917286245347400601953805571859674710530942800785264060199461473741963222501412439662540078863239611359658369025891138219638268292343258394222699534887542671772592327101596874151414943116701967813696144760119025289566982049407080511647040114435033944766600015388452668142046112462769669046812080005968988738135053835249315971439641137494956634197350967336966931868495875986249586163898050833999425776524532048669576668851062108803212877813004223639259621154825589385459167236981940529840617304083036487542717108084748484934709684248128820012110323306991422630163428344361719269404191211942850458637095389587034950016019076423922466538018471700950035663564410172020024946143895461764929979713949327686482558128057294210509053530301431066234549498847204661650339449790653733196269100488267597274389020788681510681728797485256259544348042631431671738775023974409647617174749156710898360030653677042319435041106046157747943631229734026807266205164186931701971881548241546157905478086240738711895031287181419269577078769125516920798889782539108047569124057450271977840437616439510865077874748699983835552526495741781911821108671879926537185152365609349669401103325572361135119681200096108092817554599474200924520774376193539874897230170990579552290696341415046573958377722132409657957340496241873933242595095452723389630634901037048860074537207911911, 24757795658491935175593208719881067446336081065661457749607658960220758978710723516479349527957108342061850584750428222631052317565440350965163155674723096994969978358697945019373186495765740075480018139182642916230354713714320984199116417452773713235674262355591322804912903041938796388249468905010952271843538747359737040704777358520197911363132750192037098775472657942009169208458964760669088082401526079318596986626331047230185088072148056057200177444662234879270972418641512425121853167584406692913883643296314543133843596280264130927703105387712997964534934949812077975350164231986508553976613472620270854759411169115149387500685765240743445231002399349802741221206194966248372347724437852844288680445557895744207088392944305514153328956906549684859139405235446508094296110667555189550950761335863156926844020546569622362609886468570097867564610237768757504866782807340631969025420403871177426081803406082246754974954011389783846122950676627991972935733338974688576552721668275187336209539627032657261768000604594698283132876511028000167837204837429351441123298113596909190405028635251148732289962507714896167218506276589994832585242109292171156733770901244877844442956352232495264380069389099735734716412949249076185959858965220943296279045943832680630560314810318523466246008883956681858880153401764447046809908346224399860258073296818071661508149354057769933306964462734930614769454292091325043299353544601120267306062517481756235319724228494587879436445020895418239937124079091071413399658031616299236660856165712932617316377098730860375355991662488063227753078261636368674522322410660264248876695363371709274768509368296579766790433452435830106753876190196687095820372139076616482305523305057804620636090207103193268785020770563286924009235012630303590959191394487111325217742809304184635407319469932999354198376239095022822039800877002559947501740659078093653878612203920484233166921262328553590949958165712451099215175703589388675438147738025292687840995553908038110173845640383287613977215651873548819120132539804720820032790457406871067791617440431955836660311023525256240945807887525132953519797881576201801926119957763513604510416334020105914632117873901724042236020639890327239896766638248965738924654774895998464836030660769210586897754647981080144485151499870066973351147801338177451904291483912573259976223856465962730835204476207990357200389395851192239412288918469428487588640623944821391831218596436616599432899970573629241540252210500701807121670181891222265882532883165422962618190216332318776086700606853337356533420530069161321269499957858712711975653824554172353614036220072868143523782681299587305669335100182449014291893307495289997656119013876755215644879232474094096641277452916272326727352590170149708841940566495363940153388027851950840607088406433944570979523332865644031252205036111171255469134229766898364925326585572131569732389176298789889854086643425424151894085913813433114957266676021275482095679844809082404300585267565210099966689644163678872935053356476484552195942406793101455598255679773560139872273873729396461758165981296265796563583680716903446497103663116297555956715345949598911515376338789697147189457145269359715500846948955595383428538948974920351039478951635805552101260194338959164368135482743697260743299870539851746406941507248164960881435774122109956683775031269280207112662129179113398223093572421413836785478476755601061791769473182240032610628442406725264301263498260874929615120541586843534541592434269745955169677734375000000000000000000000000/1073238092955925008409654192323579906373523969757416736175051796594930301613262530892643674415102949140055335471601248888854107238915979563385538016594199981614539861696568842823174295267954559157328469713908784310859966480020405771458521187263447898661119796510840228090078132467908719336625457111284210416255776504195278634309401388825628458902309120250015230355402799209323938215716042793269881959930086127789855555372662129346563122984839422286589149456838468706588741188042424458227512372956776223871377290761757064824248404306619759358934083595478891115953797399890701123290672363363600086968234209228171651300030538353550911863819312199069170306064210565687631669248774018245940515858114357190679531163247682117518794615094371795974153947418908571667051420841516543213445961177330836602488200478514905273999962403377540124195180080547479270108147654176379939348501614501218616892735083266628483382464378510703844315540083966260333277507967639308785275986967017237277382986129761042290310889866095094246830175350731505266780957212904729512040202428724077413751559124462602976501698053646142772033784241696553605985085740925840643361232856637116578810758699285053268484815222086493685671900227810638167237839765221568363583534257421636583497143574676357103855811335692114519386772063648111616957168304960775691250853104283293884259126420559988757985768598868653857545211583585419071699098209660468097730222834202905294638784588551928971769969436132325469941427534358961206306226571305787707515390858843023567680425524057247039359092933982863134812283454485042586371399157465132821148547525665275712433026849303541148771817019764148506411157345882578606365681375237091122675050126932182929669490491702345318790517956407375581480814462665846043998078517800285714790765403873707037239204713891471658305680935678638353517339900496182340355475680088007928205840924669387676341506645453485496394490074976087356026843593527043312958933996170378569946104597370146379461816566169952574824445257236054180611849366932008852924574848389560397410867949441872338352139875990935863521627470128792772360399032723943215479891347799867283030962232034668719256698102997621908295773156917286245347400601953805571859674710530942800785264060199461473741963222501412439662540078863239611359658369025891138219638268292343258394222699534887542671772592327101596874151414943116701967813696144760119025289566982049407080511647040114435033944766600015388452668142046112462769669046812080005968988738135053835249315971439641137494956634197350967336966931868495875986249586163898050833999425776524532048669576668851062108803212877813004223639259621154825589385459167236981940529840617304083036487542717108084748484934709684248128820012110323306991422630163428344361719269404191211942850458637095389587034950016019076423922466538018471700950035663564410172020024946143895461764929979713949327686482558128057294210509053530301431066234549498847204661650339449790653733196269100488267597274389020788681510681728797485256259544348042631431671738775023974409647617174749156710898360030653677042319435041106046157747943631229734026807266205164186931701971881548241546157905478086240738711895031287181419269577078769125516920798889782539108047569124057450271977840437616439510865077874748699983835552526495741781911821108671879926537185152365609349669401103325572361135119681200096108092817554599474200924520774376193539874897230170990579552290696341415046573958377722132409657957340496241873933242595095452723389630634901037048860074537207911911, 1227459283164710485043519943100781207048513086401677973444331533566088992349780087221226864936974156484395309479947614386431767256696972152729414842776026454639763069106453861800609909458051086964318968267686454282679399392018102839773503142042850995202585426409613155406668609563705946916721184838910238219094595636265007736199125919732595657068992326627458597681225494896782469976788965349451758580223283269643725028986349211417558529658744240169159138368850419609129045623081560279739510234628027553164290677650668759389340277242968325399385489359592262053463495270115928854207864011492621913759688319911827575649027531991768649107155579905385739471471681763640149165037381305899999816977599238936818796142256312549951644335101321499204273125838515309976765438887320694667658127698468896926315457131797196501303727831915882851059363984429892645626160747810371799922126026012801328396600950041820049169707244804839024229945198686961513055488632057165380227826435337003157580555035286889681107768635238837506663038046500645623292142219063116746436964421152768359992132570123402951337368190294160046768910791304071781459887363403712292965017438667037126696173531788352385992427081967182438314645065171110717859571191532322977961356259575443539610531911063825763809405177791737882824409196042573404691715517978794447408669912789023978991648553164957104867876186208899337868688786577947418124420694760214120866110550863153709980348691504046130188072010955327320542920629206831915063929303601662713379809183758921320276160112017441731896526868651266212228015156897243693208570872514767462405271737162140123285112206818302619158518873638668954769978378351939251647149352561115861340641873108841188931720652802220518184547252426404046497955542226987477187263392568942136844564703214793779445383829190926032887051354473525509936696089070193320811577101612142800208791201121769911391257192206002956847615760060395849084337895503793478898371492183173414967780469515033707092363828627249747377837602357752875301318980924915915043317360945967138920247897838688575810064059448113560801428312547622183526237767280859625321452252561564525822889669543111238024489304107741682286242530093804352185777204454307149657379570116597543341693041474991678687814958160255110381601062389203945519482775499028735223623219376395393766008547960025058301846273291910616404043389397844764759655004420547374931830550068200249014205310146631202721693359447755245257094092556905981681206262270801240831004909623942480691682034207382781636722282823842143813537602000711093314532679893536878415061829766015476528567513257684886498968738276676281111388855574688328805261379410499293387025744738691633460940974453417977815914989036196437395387905017875292405536141712201656229355630315842383959925700171383388640637629159149884463508364925928329240919663576677511641638944006004871592379715014690018607440494976712581975825286129832447320194021708950973276573613085900777026406464761406809338006043851189462657883398197704840637605524716816196037619913392684249972544913312905413075900752944096764116216027365298099471669728166245684065857657715505938611271283839842451666210691097202462926149332906880184331248407098469070865940978314587968054848479611205981181641062367585894692504047296295867541079131703903901248800464053473904338843728431552545515021866305792999035727324824092888771255625041675149450497299295105819496796876649585430110276703288999705569290730030457431713497067022754460830518959999084472656250000000000000000000000000000/1379877548086189296526698247273174165337387961116678660796495167050624673502766111147684724247989506037214002749201605714240995021463402295781406021335399976361551250752731369344081236773084433202279461060739865542534242617169093134732384383624433012564296881228223150401529027458739782004232730571651127678043141219679643958397801785632950875731540297464305296171232170411987920563063483591346991091338682164301242856907708452017009729551936400082757477873078031194185524384625974303435373050944426573548913659550830511916890805537082547747200964622758574291940596657002330015659435895753200111816301126150506408814324977883136886682053401398803218964939699298741240717605566594887637806103289887816587968638461305579667021647978478023395340789538596735000494683939092698417287664370853932774627686329519163923714237375771123016822374389275330490139046983941059922019502075787281078862087964199950907206025629513762085548551536528048999928224529821968438211983243307876499492410738264197230399715542122264031638796879511935343004087845163223658337403122645242389109147445737632398359326068973612135472008310752711779123681666904652255750156529962007029899546899080782773766190999825491881578157435756534786448651126713445038893115473827818464496327453155316276386043145889861524925849796119000650373502106378140174465382562649949279761733969291414117410273912831126388272414893181253092184554840992030411367429358260878235964151613852480106561389275027275604210406829890092979536577020250298481091216818512458872731975673787889050604548057977966887615793012909340468191798916740885055762418247283925915985320234818838619849479025411048079671488016134743922470161768161974300582207306055663766717916346474443981302094515380911461903904309141802056568958094314653061873841233551909047878977489289034989250161203015392168808008443495091580457040160113153050550366903146355583867651401297338495364344382112112314891656048820484259518629423647629589930705910904473916450907013647081881917143902160641089358092043198297096617310519358006225242544506425264435024179840559774681670663890165590707320513042073641277045574590028400792468380012616002639044326132425513882094565487465082315446657916797750020962438913539783601009625220256450466239667000358958850994694387109879500319560760176145749139534916375869903649714899401998269149421904420559195981051819212578616815760466471834438746800871834063523389229260480147130757928985628591213724859039773573166418145917329817150531556949030783502463406248993824319636372815396594100861814626688066126268035182210726065357999261712674398348289455717094222711318416557188148287536190941484775757781304643590405352109795079390963904055412064853251819480630341022604737054301284701394703257667352979299893639060662531558212236303961979786611902078592024526830757456977452320758364331567439955935454317787899294165126338545346506278454049003307502235413511640253244697085158706498517834564979007864016554799823774557770629767924214455299733370876508453909615190842733197668983577949853602252812404079224677487199726462896554727625839273624279202202818784668723943748752199406639668912188249561990596273631592757539452378343865040226376110489456244131732807469598572577550281775446016645293206828651991221136513969385838962614264931424676923096576743769996863845619833523767327212021003515704275735892888011018685837853262193998770752544045812424197963122696296438791273602281516609581819345595089342785598812417373723495168123628454765122724930072382244872761919962952976410172457, -2404010156760761648639933698928033384614361362245609964812620791246573007241886744207889491316419453448603236404162194155099182615437689677681845293768951659481649746518594476978522254253416800077994834012977976696017918945676641268413949870335210054563932956424445304486442027788779020837157342646855910768361007853001080968109078310575271662937710557398104229903208668594415817969419749007536163482652859156188289743852535690394253481998250404508333570121678825711970627263333529098878068020925858822562757087107756487926763666857555999571703297104242589030358783138716603975101370244624594512729447847233187862121206004720360083502656424393372747577886425172370722331126523501935570879258920559331918590019053188786980464269521872646207008512300739015068002982761440201876771528583052507502461008356415756241479187650372190295899735714919024426511235317444752090343611584733380673643856138518966756291712144897762453225708694610319442000874237292930516409023938514610271724960706180716586968536687321910203935151280216150618599079689023033227927134202379257260684766758673862471244055138038570959913210364235317248445963311540913681970365963809031998103020594775009319748694365241504377930493127765001411632196384499315754935694589222488400429091533359338134656167874533716344208666052991632056582801085020875096249399977860386891812002481815587047944258512137444704787789533461462364866487812118661309383740791597741502319602162400842902482984383173979811467252215046529799446268462168981338609642252131153464481824693898579227293315132171251116441011642532497998182598699841741409459448410493220713254423762153611877952192248574588154983968093570475109204704222610597136408449382637010714532405155641914920301040685017907056835833418730880997324162007044848262492288299110657008367228360600117653937978995664896259107012197486446488586710058731134094335838404742104315659769809627973643750072226768320763450494651725298987169395119707689779338437757126402943028842498031991232442792765106726914378766519305753892567229956727667046218505941266557447779557722911737019416674271915917931517742162190840060456310716323775163691503021669049818268361628241574635943653647168131553103736750875692240368212420873389711422143277714807664248972850160364577566017302436423685602189887845333878637367217760227220435803374405398606185316615211950886452739512347449399880565222756594726147639150382399981062820468695724811361721155089710307018421556973762102421152629636746251948573244666592749664479579322706198299971888683283113663667901472528372304184732172889535705309702869687760191904702028663285795857914342967977454580820804436339394173501894470336660885809089070621993724258955620925940524410653551042994953069524063168416426904527863185374187096805557481767451126272360474613650325180555552859947919227317056597572972635772278441444978114007019965672823424807606662814807824652701329214045487942724970259016822444453673038556215465868696814463072932180170720292502502374209330623284631870758042561763265515907677901437321029889203149178637301492389666796392940235704948912660657496133821203919832430808887525684561421214982848155692409915910567344221059716105651220555812415383988910687572200584363183090471532325929066567300016344350081167297489526340318505691739195719505613810601767786192373680260939851360026363758729171398982484801295397239414957526349552999108134578447811358232763327558879848016154545625390289905810580115679819874939017677656982124915695190429687500000000000000000000000000000000000/1379877548086189296526698247273174165337387961116678660796495167050624673502766111147684724247989506037214002749201605714240995021463402295781406021335399976361551250752731369344081236773084433202279461060739865542534242617169093134732384383624433012564296881228223150401529027458739782004232730571651127678043141219679643958397801785632950875731540297464305296171232170411987920563063483591346991091338682164301242856907708452017009729551936400082757477873078031194185524384625974303435373050944426573548913659550830511916890805537082547747200964622758574291940596657002330015659435895753200111816301126150506408814324977883136886682053401398803218964939699298741240717605566594887637806103289887816587968638461305579667021647978478023395340789538596735000494683939092698417287664370853932774627686329519163923714237375771123016822374389275330490139046983941059922019502075787281078862087964199950907206025629513762085548551536528048999928224529821968438211983243307876499492410738264197230399715542122264031638796879511935343004087845163223658337403122645242389109147445737632398359326068973612135472008310752711779123681666904652255750156529962007029899546899080782773766190999825491881578157435756534786448651126713445038893115473827818464496327453155316276386043145889861524925849796119000650373502106378140174465382562649949279761733969291414117410273912831126388272414893181253092184554840992030411367429358260878235964151613852480106561389275027275604210406829890092979536577020250298481091216818512458872731975673787889050604548057977966887615793012909340468191798916740885055762418247283925915985320234818838619849479025411048079671488016134743922470161768161974300582207306055663766717916346474443981302094515380911461903904309141802056568958094314653061873841233551909047878977489289034989250161203015392168808008443495091580457040160113153050550366903146355583867651401297338495364344382112112314891656048820484259518629423647629589930705910904473916450907013647081881917143902160641089358092043198297096617310519358006225242544506425264435024179840559774681670663890165590707320513042073641277045574590028400792468380012616002639044326132425513882094565487465082315446657916797750020962438913539783601009625220256450466239667000358958850994694387109879500319560760176145749139534916375869903649714899401998269149421904420559195981051819212578616815760466471834438746800871834063523389229260480147130757928985628591213724859039773573166418145917329817150531556949030783502463406248993824319636372815396594100861814626688066126268035182210726065357999261712674398348289455717094222711318416557188148287536190941484775757781304643590405352109795079390963904055412064853251819480630341022604737054301284701394703257667352979299893639060662531558212236303961979786611902078592024526830757456977452320758364331567439955935454317787899294165126338545346506278454049003307502235413511640253244697085158706498517834564979007864016554799823774557770629767924214455299733370876508453909615190842733197668983577949853602252812404079224677487199726462896554727625839273624279202202818784668723943748752199406639668912188249561990596273631592757539452378343865040226376110489456244131732807469598572577550281775446016645293206828651991221136513969385838962614264931424676923096576743769996863845619833523767327212021003515704275735892888011018685837853262193998770752544045812424197963122696296438791273602281516609581819345595089342785598812417373723495168123628454765122724930072382244872761919962952976410172457, 12317642892171548928652021430678032581798671779285550729625054683998691783942943494783609343839758460011780127031875534118832264491109359193147460553481636701146978528341573946830241208877490326036381539544339672841743862145304158618931674113345604614847920559277434246850125142215852381025599855983418361408815501837872085284601297013785310605313402589079970754147162614747713565508364156165904606426013937598505255773381964102001134999140436804033828974980361516000910037069081369991193272808273530024528027510173271469993809476883361759510540653568484203541724662313323097143984796977629916756839103233193796221554576918362351424240567076818087100817827126816509360160930400372776408848417280528296259141461516915099244139171006422956706133948718499227687255728065255708106211167840203006514002225205536460796090320848303365232500606643274866269684744618659993304790284680430923943415335639578736923667076165297940910145845115915063872813986319292852546852130410070108546784325468866048255726433433066165628793096535744869147838689259112919546147415314981914846955303306448279340913988527270955678740893791249514128358673022531103388560418604050690398891627850918189797382549685744100656795304233932208266713117835047513021930643539677266765996886604645351213579856497808716579551492291112939602102794797174289495879249743804150158066084340786355147306298104950418735558879962527083419240659016908019500080292621889618007450061060007564438735044637821350692769267845254831125521277752645107143829174320561768266020426329287536319646890951092290636694506727066143713534012688780191222166602587049884469603785781069577730447814320238795037556968709141791751250206700961591962331693953275012350477927081552886316417455270795829692460554715580180926224650510387298521696782494788850821551093218306460333573083922518660694258137422465258058594315923438967320926731523160067746204776123419032063347550471677617182238165040181991830251308446977404178273582321309651838776768551508226741038541481655846662921885343084068243101800209606080995125171666991203281325132933240783399231687943127548853349087131413257007047581854574197323266455546066145357084674623695897301051761094712710002517051985314828991661744259352953082607541797209149988852428344541256112543862511376452954208743584872770391721105382844114327543301436881862585179381823777252450595274705825655362464675017993074992199644494813267835235274241941682743566021037103731735754435586337858547982335017670782215057571790609892427067102780897754797681792782026301873818094518899859183057940182905976916582220130691394770064111423813873560195593452956719160336562146549337595947941056479066045243074041911484091480344282075747717342927479815081508608745725272124600438082055810990834146290160271638524354632938808434265171368299158715425750474845088553828217117246823700038323217803933114962998026135777868169544240716519317386734951668508169446586550703375978090086103805849374723181552667657531967747701970281875911440065000419236403719446184772904031949194091792925778228705005946585470837449891153055833793963769243309100302551425053217019658780719763853405008158642984540244899232887245031963539988198117989771998951827288017034012634580598446624491185524315152608194475625959533128390418397318920163879045762730330892937744649589007505563749651272057204685611846575486713999734649180596659319667540945014370522517568033212700697471421996244461635051055735723212621514132298318087458704561221599578857421875000000000000000000000000000000000000000/153319727565132144058522027474797129481931995679630962310721685227847185944751790127520524916443278448579333638800178412693443891273711366197934002370599997373505694528081263260453470752564937022475495673415540615837138068574343681636931598180492556951588542358691461155725447495415531333803636730183458630893682357742182662044200198403661208414615588607145032907914685601331991173673720399038554565704298018255693650767523161335223303283548488898084164208119781243798391598291774922603930338993825174838768184394536723546321200615231394194133440513639841587993399628555814446184381766194800012424033458461167378757147219764792987409117044599867024329437744366526804524178396288320848645122587765312954218737606811731074113516442053113710593421059844081666721631548788077601920851596761548086069742925502129324857137486196791446313597154363925610015449664882339991335500230643031230984676440466661211911780625501529120616505726280894333325358281091329826467998138145319611054712304251577470044412838013584892404310764390215038111565316129247073148600346960582487678794160637514710928814007663734681719112034528079086569297962989405806194461836662445225544394099897864752640687888869499097953128603972948309605405680745938337654790608203090940499591939239479586265115905098873502769538866235444516708166900708682241607264729183327697751303774365712679712252656981236265363601654797917010242728315665781156818603262028986470662683512650275567395709919447475067134489647765565886615175224472255386787912979834717652525775074865321005622727561997551876401754779212148940910199879637876117306935360809325101776146692757648735538831002823449786630165335126082658052240196462441588953578589561740418524212927386049331255788279486767940211544923237978006285439788257183673541537914839101005319886387698781665472240133668376907645334271499454620050782240012572561172262989238483953763072377921926499484927153568012479432406227646720473279847713738625509992300656767163768494545223738564653546349322462293454373121338133144121846367835484222913915838278491696048336019982284419409074518210018398967480057004674849030782841621114266754718708890290666959893814014713945986899396165273898035049628657421972224551382101504420400112180580028494496248851888928773205666077154123319944479951195575127305459948324041763322627746099933555363238824656046728799553450202134730957423973385163537159860755652426007058154358806720016347861992109514287912636095448863730351824238435258868572281284105447864833607045138777091591070708090599621566762423847409785125140892798023414007261999917968074933149809939524121580301257601839687572031948465660164975084197922738176711705789977231043440433783934673872583535497847815669178304117144587189043855917518594775477765959895629170173134692922662442198512433564288002725203417495219716924528707147951937772881717146420877699351680704282816278475383783222589722470601501293361471633009462078499835314951664334207112950533313752728641181085324912717255525930097389828212179465649192577518775953105539289139201378231024964165244414051432950525291759919291586578022535420518747104860972466600737740990243138840221177363736843639726605819815985004469597345609939582681303645274399841397505586863938446293921467425405776802348501552153982106957140547936075213677397415974444095982846648169307480801335667057300475081765876445668742870872584688222085639171560645824910884791410699604310141511364612956620202149510565482531733201379708191499463124847606085013636103341375804985862435551439219601130273, 23329822984045928821211385477707472418852761386987833999816001065924340379998048871254351909767197073287527150397561906425956609989494910688641683377061277958818441840282549221771006555148759956966565828010927264791100112304098153489799096789645218097385710933758132410378636108022272102234651291339920999273261884709309649013754301349248779768156313317726027758235644674432327877320683583840566411105713097313809369326748052205009216339150565861920816668336891264375427012551528666674539186050875316275522595869216479496108362995725672219900312104095157606923935019519484426893874598086800270021472059456627003149764985761514898310897078356452119340998820746680318775663953575926954186866146933552117570868137465462307297844807637559451178512622205396849157164502695614367454947750618081472273322596911138426997491888563065646817579317247759413504657531730219086707827453004834236918701634908033921538622022103961887615412056591971804039827457066136972913504384990320259978328217123747100289921785119655805476848267648834298091461110455598486025549818690081504305180230911133089966186000707549756637223914369528857252554926535170776839245352775387676381115511146865434407728469880651294753571941275042955884832108695574799140597021493383698603724158434495209394807919847591813087877350064548340884022465171660090252899195201527936332959519987696758211232658364276974518776764874131184754030156535196821120452156283773016799269127653174496415257725604833027838209487961669669514442203379216624532335485199872965979722209580831302896738803004769228459976426387157811504874068669674184567453929370181560167222513440940724214188870069291835698294033148028109093797720892714561661123694824781595048429093988564981754732957220929394647596536027546096190369509004197104931247460205931298092533165913101930903200529333423938201283794548029275373668886804587481393456054811491031035247312252928549393451613156115222524045944462267167188298343742959685902585260081147944849893286983518554027837680324720555189277097896205657612142254693157967839499465420316653655982949860001687089511036710007547978409203222570203405309882616802337395406829028437712435362887761882792377878417651094171512996256670655263502323299645855822143930215804525635695932152207866784245085844052219769494164206865177418807330693878355828209024725199170763271793026464208903845897752826657328135588945179854344064163956186832147495222784436723583802967776948967380899262740485332151074845397748282173252290009299385462621352260192035631862844702127848143214386280590437671420922168107596694191880916669407736694796984169704667866235936851412650694790598269277815954720292396256277385277325462148128506957699153359389553099674413395169296774015009753171215784880067461286482974633103299935224524405601055781482542148524422466964772657978718861077053650413673916166462474260153032099976136564131124512838618110312366476943433477126488860947162774043537348434816789896441464962588657408738980388726810195647654916004040861534479441042829750634123602176926725434469817061941060424243994886747149256536442529861595147270372303504298249910889450721952630703135652248996357906618158096462520928961587081054444856058042759362786702796012705160711481312243956814730547602652429101622574007002350196518771668784628581365781057083835579109415168671255758975218845755829003069685399312118945038956933082806005544206729131587689131218258758691269034708477923958269780811754367530891543461400991678237915039062500000000000000000000000000000000000000000000/153319727565132144058522027474797129481931995679630962310721685227847185944751790127520524916443278448579333638800178412693443891273711366197934002370599997373505694528081263260453470752564937022475495673415540615837138068574343681636931598180492556951588542358691461155725447495415531333803636730183458630893682357742182662044200198403661208414615588607145032907914685601331991173673720399038554565704298018255693650767523161335223303283548488898084164208119781243798391598291774922603930338993825174838768184394536723546321200615231394194133440513639841587993399628555814446184381766194800012424033458461167378757147219764792987409117044599867024329437744366526804524178396288320848645122587765312954218737606811731074113516442053113710593421059844081666721631548788077601920851596761548086069742925502129324857137486196791446313597154363925610015449664882339991335500230643031230984676440466661211911780625501529120616505726280894333325358281091329826467998138145319611054712304251577470044412838013584892404310764390215038111565316129247073148600346960582487678794160637514710928814007663734681719112034528079086569297962989405806194461836662445225544394099897864752640687888869499097953128603972948309605405680745938337654790608203090940499591939239479586265115905098873502769538866235444516708166900708682241607264729183327697751303774365712679712252656981236265363601654797917010242728315665781156818603262028986470662683512650275567395709919447475067134489647765565886615175224472255386787912979834717652525775074865321005622727561997551876401754779212148940910199879637876117306935360809325101776146692757648735538831002823449786630165335126082658052240196462441588953578589561740418524212927386049331255788279486767940211544923237978006285439788257183673541537914839101005319886387698781665472240133668376907645334271499454620050782240012572561172262989238483953763072377921926499484927153568012479432406227646720473279847713738625509992300656767163768494545223738564653546349322462293454373121338133144121846367835484222913915838278491696048336019982284419409074518210018398967480057004674849030782841621114266754718708890290666959893814014713945986899396165273898035049628657421972224551382101504420400112180580028494496248851888928773205666077154123319944479951195575127305459948324041763322627746099933555363238824656046728799553450202134730957423973385163537159860755652426007058154358806720016347861992109514287912636095448863730351824238435258868572281284105447864833607045138777091591070708090599621566762423847409785125140892798023414007261999917968074933149809939524121580301257601839687572031948465660164975084197922738176711705789977231043440433783934673872583535497847815669178304117144587189043855917518594775477765959895629170173134692922662442198512433564288002725203417495219716924528707147951937772881717146420877699351680704282816278475383783222589722470601501293361471633009462078499835314951664334207112950533313752728641181085324912717255525930097389828212179465649192577518775953105539289139201378231024964165244414051432950525291759919291586578022535420518747104860972466600737740990243138840221177363736843639726605819815985004469597345609939582681303645274399841397505586863938446293921467425405776802348501552153982106957140547936075213677397415974444095982846648169307480801335667057300475081765876445668742870872584688222085639171560645824910884791410699604310141511364612956620202149510565482531733201379708191499463124847606085013636103341375804985862435551439219601130273, -3045698213517539444981863191560417416634888588916940308332977105546989941634468763868520654380816595635349338865131038746222801149861353614220643113761683390817724858302656158199159321301379147719708411695644080949175039451944005936507078374693480869897043062894549920420918061624853779050968933861958144565100771880961434273289293899479232091290883629476321062885879151365777630369465393675361736692781623056536514812940009006578234835546567970024940527052696354821883953601796804576324681050258115464349784608363445898000278108173891449155880574904850992184112136789346405099869623201774837309154631073607468570961940921867821135116138435092135784163640015111430936233411752993043417481505636282288301953138973222676907207148016177031727701851100166835537800389776398201186783958323016291687784445642656589412023803556661481130678016992697167159711488589912419955537413928466873458922608080728296674666423041889427435603942664695418714182883942540475491383034618192532723370839653388285698540320400055458884933114988213457460437693761330094811011278101135711046918877135230714869073064867864085184662732219458741871203685507714711363132986922909233899748137823005418227753158379203783893139047807542279617769809702139486040863552439287244628096439135545069244404433359219693215013901076492394848325105424299283069431317586272884772293635530068287523729651749564130749518404733603524996694746986818403454453797883265512832016482355912495173812711624566690591238591376026122044451736862272554506674024448117728185814918588176151446015307994117785430594286760583417391032635078209959745634222589366103794468489263952496417749344586447159631501096838696701278121707888406714078384676794718562859545040309580858899177427412151266099695261086710309120685684185635986595481242146844490879426935641495712162403211265008169677415731751114113679301392815307003568934271682122693282173324699350154118447402226703090081170774770236259385381452324281919423511860753154683748691680833985330213980244332287019266340755694757127392822121260014741845237623915595600320182227022968478317705291221298055945574719940638721272426821193212945906727424207124927219142309674297082447427282692240333545858198820604045535917098531286048697780093828768527069563295101797308420878382155737669141267003425488065105267687338188230463931030985351374684615054099387162116583910902091670653834569041092723938321809196427966019719710432487286343617920502469033932794365434812587766341575262059940087039492377952218244180220743159390251920786423137757472736074936867755364405457529131228265964639112827415148134568720452856790406857556265895072574697792051882128307453013326415791269133984123216037359723815453575970364625540586868339668914545451038325782090792796157735149374484332631635599577521825665311090405920819397007846421479431553973579378499640357349851355725711878982450197902906624843373319111259102413473854559929287549145801298196956190113200059163327317160637282657924288385276145759056350595006484307079776635486960030305084559208901495848675109023623812718873293293537735593441394448775800604104529087534934112086553523217375030024300394359622911791486751971582487238053097590877995474989109627530014328141139590201087826679530927786636982448131565868516179337441092753936333245667746651987693598430373718118429764272526969532123587206397738841545926288758785443015168462298708093545105492135446595042075387162390128534279951056526923985155313268967224471271038055419921875000000000000000000000000000000000000000000000000/153319727565132144058522027474797129481931995679630962310721685227847185944751790127520524916443278448579333638800178412693443891273711366197934002370599997373505694528081263260453470752564937022475495673415540615837138068574343681636931598180492556951588542358691461155725447495415531333803636730183458630893682357742182662044200198403661208414615588607145032907914685601331991173673720399038554565704298018255693650767523161335223303283548488898084164208119781243798391598291774922603930338993825174838768184394536723546321200615231394194133440513639841587993399628555814446184381766194800012424033458461167378757147219764792987409117044599867024329437744366526804524178396288320848645122587765312954218737606811731074113516442053113710593421059844081666721631548788077601920851596761548086069742925502129324857137486196791446313597154363925610015449664882339991335500230643031230984676440466661211911780625501529120616505726280894333325358281091329826467998138145319611054712304251577470044412838013584892404310764390215038111565316129247073148600346960582487678794160637514710928814007663734681719112034528079086569297962989405806194461836662445225544394099897864752640687888869499097953128603972948309605405680745938337654790608203090940499591939239479586265115905098873502769538866235444516708166900708682241607264729183327697751303774365712679712252656981236265363601654797917010242728315665781156818603262028986470662683512650275567395709919447475067134489647765565886615175224472255386787912979834717652525775074865321005622727561997551876401754779212148940910199879637876117306935360809325101776146692757648735538831002823449786630165335126082658052240196462441588953578589561740418524212927386049331255788279486767940211544923237978006285439788257183673541537914839101005319886387698781665472240133668376907645334271499454620050782240012572561172262989238483953763072377921926499484927153568012479432406227646720473279847713738625509992300656767163768494545223738564653546349322462293454373121338133144121846367835484222913915838278491696048336019982284419409074518210018398967480057004674849030782841621114266754718708890290666959893814014713945986899396165273898035049628657421972224551382101504420400112180580028494496248851888928773205666077154123319944479951195575127305459948324041763322627746099933555363238824656046728799553450202134730957423973385163537159860755652426007058154358806720016347861992109514287912636095448863730351824238435258868572281284105447864833607045138777091591070708090599621566762423847409785125140892798023414007261999917968074933149809939524121580301257601839687572031948465660164975084197922738176711705789977231043440433783934673872583535497847815669178304117144587189043855917518594775477765959895629170173134692922662442198512433564288002725203417495219716924528707147951937772881717146420877699351680704282816278475383783222589722470601501293361471633009462078499835314951664334207112950533313752728641181085324912717255525930097389828212179465649192577518775953105539289139201378231024964165244414051432950525291759919291586578022535420518747104860972466600737740990243138840221177363736843639726605819815985004469597345609939582681303645274399841397505586863938446293921467425405776802348501552153982106957140547936075213677397415974444095982846648169307480801335667057300475081765876445668742870872584688222085639171560645824910884791410699604310141511364612956620202149510565482531733201379708191499463124847606085013636103341375804985862435551439219601130273, -2337367679373223900059415501499899981698192228181726000158475106051136766354108509470050139933936556414837308528927550597825133056642604536932492661878188438686650887432263474473163999810986521428711978455018666124185767335190035871098508446939809896274436302364082438220754252002948802523367413836479002586469898513355208080327128453349700335921124388858315009433029731852290035799040791807460734210808285388146021267227712577057593103306710265227076896998798812079633660755135975585857137374377628974242090363141925765453676504616297269389551204066177322778393733073619169142252676329573308092250114212693730739052986509947239184044065966022161982333129056360854601458627799406704628547117052939977550676802481737136526754376858812083827468004630033805017191720999405664221188676444208971900532064868654366014669226194333846886156840389500155384698049725065360778213911577756843361704002784445025535464558599015580081737101133244975584959107623517172555705053899919279876015598215803820032569672053950913587425068785000864558055728749988127022334010700054372010814539128222225242485760501257390584415323385884562239949697994596004712466042898452683269929940868581080144467500794911318291817462795895144343591740338211899327877981968797597741593239932939113163492992236307515654164232202372978113208864454407598960411783266750081339296056662949540482951506787865751568714188676326021661364637935867444852846241780871644727190249607248907158431761214815298281636079795210409947795178604573430959277123022981777638395792970164270893781871193304247421506927481591242868796068435494723355729987056221262506043553588918725745368117932544649914516002063043632417726464255645468947140155659144977388162729838170018139894351116989460338824172154408440301358818771804272232506984074291973600096728527101796681261859584249681532204715940117901179175361724195390523171120769539142509444641383997672881146196813361445371193219562686008890259804144517146657712712039361804179988241011196731630362310576966879059198275380513428330716928669126383613012879787377672464203887323964986259559872301448227275825216234266170317792298549497790538974213590773287986174731282298447259098477881060004960372576462544928265548948206788266342010230271844826525787253384422071298069930575408175879201397408967038053876867739181354422421326179396233277639438573514507720079723139372585623371396278058638361507531249529491722732673720804961405213462864372914914382801130669506194894972761145496010346835699233185308199045455337635430216526006957871748630736767920686570605327392455383745042210654471933766619757628886989040572247833806094323652858451807745724538106067358674807193398386363199554634367024971959779037930716693672255393550649654293674706877930088905113427504979239131221016378497666548163533664498463034908889083018184112037526221810582034784896561539733490971341736937305993645169722889784551134852311853626021386671758571617830022985424913141621147136714090906509602480465692056797914357636728105790657401193814418306173170704203785884102333114877031540290512896959412671500535415078180220914724513757119146102357800665149458670651903487602866972490555849623466183455668142673554298787654215675666189735427725918778460473540715501681850003711874498484568962822561280311507602310189795297605188258143572725756319073966861207079313262608333973094554620127003221761213220201964297469254226872250621591545385548051506917495018905643481900102114037871360778808593750000000000000000000000000000000000000000000000000000000000/153319727565132144058522027474797129481931995679630962310721685227847185944751790127520524916443278448579333638800178412693443891273711366197934002370599997373505694528081263260453470752564937022475495673415540615837138068574343681636931598180492556951588542358691461155725447495415531333803636730183458630893682357742182662044200198403661208414615588607145032907914685601331991173673720399038554565704298018255693650767523161335223303283548488898084164208119781243798391598291774922603930338993825174838768184394536723546321200615231394194133440513639841587993399628555814446184381766194800012424033458461167378757147219764792987409117044599867024329437744366526804524178396288320848645122587765312954218737606811731074113516442053113710593421059844081666721631548788077601920851596761548086069742925502129324857137486196791446313597154363925610015449664882339991335500230643031230984676440466661211911780625501529120616505726280894333325358281091329826467998138145319611054712304251577470044412838013584892404310764390215038111565316129247073148600346960582487678794160637514710928814007663734681719112034528079086569297962989405806194461836662445225544394099897864752640687888869499097953128603972948309605405680745938337654790608203090940499591939239479586265115905098873502769538866235444516708166900708682241607264729183327697751303774365712679712252656981236265363601654797917010242728315665781156818603262028986470662683512650275567395709919447475067134489647765565886615175224472255386787912979834717652525775074865321005622727561997551876401754779212148940910199879637876117306935360809325101776146692757648735538831002823449786630165335126082658052240196462441588953578589561740418524212927386049331255788279486767940211544923237978006285439788257183673541537914839101005319886387698781665472240133668376907645334271499454620050782240012572561172262989238483953763072377921926499484927153568012479432406227646720473279847713738625509992300656767163768494545223738564653546349322462293454373121338133144121846367835484222913915838278491696048336019982284419409074518210018398967480057004674849030782841621114266754718708890290666959893814014713945986899396165273898035049628657421972224551382101504420400112180580028494496248851888928773205666077154123319944479951195575127305459948324041763322627746099933555363238824656046728799553450202134730957423973385163537159860755652426007058154358806720016347861992109514287912636095448863730351824238435258868572281284105447864833607045138777091591070708090599621566762423847409785125140892798023414007261999917968074933149809939524121580301257601839687572031948465660164975084197922738176711705789977231043440433783934673872583535497847815669178304117144587189043855917518594775477765959895629170173134692922662442198512433564288002725203417495219716924528707147951937772881717146420877699351680704282816278475383783222589722470601501293361471633009462078499835314951664334207112950533313752728641181085324912717255525930097389828212179465649192577518775953105539289139201378231024964165244414051432950525291759919291586578022535420518747104860972466600737740990243138840221177363736843639726605819815985004469597345609939582681303645274399841397505586863938446293921467425405776802348501552153982106957140547936075213677397415974444095982846648169307480801335667057300475081765876445668742870872584688222085639171560645824910884791410699604310141511364612956620202149510565482531733201379708191499463124847606085013636103341375804985862435551439219601130273, 40041800001354854730774703681170994013099212162874110746363751084144277879923951606373752746242989183369578046928788213053830946635907531739034485442756406759616728682738116738236577461659303886363920493104304935350647959108822094195545708397984605165657152619593821038560412811684615352558313773146632914982959062071483746690292235408822596509253187230007314539483589602914073965645550179828048938924556539775402696137415657224949310793774328916097317393463610552648726817793533725264010847627546693854844452922707654732252223444064954115524373988249275581483071627587747947628214481445061382277472270689840026337760251397564422822418472971670934279547293034364775859698421770041779196863272272881466442962693276631265025207656661497292334783376470739480423786386843486237359620882768331691139433504651761592621448087275038072553339681482880386388524670750154874513722816498822026996599716721616099486822512202960181257806635562350570622022794796574079478002921902833975966705840693412272283332695851365810327438578667389181822333179691129732407039393899405206131585213057823706090548680557516124002905632375106634567034664747424558344749193983673393160553630205227633411348434987972450133407711920450817658878308066207929267740981955863480379276331203612043053423080243325443215201612041488091306039109501124013050257569557486401839557967606252883989993759781971171948937314759866781962721217727244786205375210578417916129636245852161770379604619498620706728188224677986450761533723711327261641072320031862751220193091956664815594463049249960170509567594460373790225821774469984721544082799450362883200716617572951691153412227381233048257296766388783286268353955825318120630268394138217713195502459536665051828609340248793021016386220657835264300820430775679624541202908856010142305119330256200828391509600567054417433413122236299642636825327782773824019226192254046765782576311697752932521867906850616962068344304705017139044735634701056024751997130175490055593223374426661646299891310812919124679525323913933353047466681638511903603620351187354745804882150544515492922471870445108263296410574435156781834757734453715377913467720886065702982878221184495955007981643490780535201994358096608520321633546181311451522447535389183263129129169676650055341510053987939648363227061968497101986272179082696332200116583691399528720256928047768774919703918979721116826054158379141066850185076541835163051705494920905282193421686842025004843204391687726634232544233101610253286742307882421098166081994171344247713057285129970683115995395273117138064824734716133304243681127660322813903806855172510786517810265504181804211849183187215960262511875353707081520517806435313241164194629554573460471893828246428829906396624531300809785053654789932685375913557083571745416339634897114564367113239356025653642690381243094843160138642609342475367702630319453910547272716643249948194198971282788682323704601954777709955439849706419539967285764673555186044058297023222291360465353247537950405944700485159100919750547194006566472340706437541462665789459800103674181080288000626515896616751829068110011577782754134219192612184191279735072045619039956379853819743353295605657980140710540037548403658547850171688086098629388663416309345639022025490500055569233954142112932668266759589245684954937324705919893803159012073278044642649281655660283077388140576124915794915952702953853477357006418318316900466795112848269415943746804972766823792802020907402038574218750000000000000000000000000000000000000000000000000000000000000000/11793825197317857235270925190369009960148615052279304793132437325219014303442445394424655762803329111429179510676936800976418760867208566630610307874661538259500438040621635635419497750197302847882730436416580047372087543736487975510533199860037888996276041719899343165825034422724271641061818210014112202376437104441706358618784630646435477570355045277472694839070360430871691628744132338387581120438792155250437973135963320102709484867965268376775704939086137018753722430637828840200302333768755782679905244953425901811255476970402414938010264654895372429845646125273524188168029366630369231724925650650859029135165170751137922108393618815374386486879826489732831117244492022178526818855583674254842632210585139363928777962803234854900814878543064929358978587042214467507840065507443196006620749455807856101912087498938214726639507473412609662308880743452487691641192325434079325460359726189743170147060048115502240047423517406222641025027560083948448189846010626563047004208638788582882311108679847198837877254674183862695239351178163788236396046180535429422129138012356731900840678000589518052439931694963698391274561381768415831245727833589418863503414930761374211741591376066884545996394507997919100738877360057379872127291585246391610807660918403036891251162761930682577136118374325803424362166684669898633969789594552563669057792598028131744593250204383172020412584742676762846941748331974290858216815635540691266974052577896175043645823839957498082087268434443505068201167324959404260522147152294978280963521159605024692740209812461350144338596521477857610839246144587528932100533489293025007828934360981357595041448538678726906663858871932775589080941553574033968381044506889364647578785609798926871635060636883597533862426532556767538945033829865937205657041378064546231178452799053752435805556933359105915972718020884573432311598633847120966244020229941421842597159413686302038421917473351385575340954325203593882559988285672201962307100050520551059114965017210658819503565332497099496490240102933318778603566756575709454916602944499361234487386152483416877621116785386030689806158231128834540829449355470328211901439145406974381530293385747226614376876628097992156542279127493997863427029392423416953854783121540653422788373222225290246589698242624870764959996245813471331189226794157058717125211238456427335633755742772825292273342323241133150571074875781810550758519665571231312165719908209232026758614777654945224048930419143363873217249110404528351713944931188297294892849626059776276236208314661509351289417219031521932703145599847954923635538455228313456396139226117240121561635200141514428617842189666166536544938301749090516285060767479311033879521841128759429502730603678128398331085934199014541835070578353444267520458453509936167164207147897110938347110274176000209631032115016901301886823626765533674837055165109298284565513900329447406036567983324814594036200115484104728587154574006038448870380897256477470226964101057902203167775794224055173501994622876140631706112742245582886059688700426099164553952171617304935788031850110226963483981532253198967540195032347595931143151728200056749306941779910786244412595141818440508139985845000343815180431533814052407972713415372415192737451072188176455497494261982830949884734781075546689010811379698093359799801228803391998680511397639036984718128235176959621674298188128364836220968052940160433782427741986531606522416207661870010885489585612047707857654658883271671784721516014730727932680585083462587392564721215768143264273187632277010021, 1566966355855625054946954499829648179420165948337703627695609880367786549011889015384368836356943164123801722735173099663084256134261091664908485183288553920414589351082467790545563818454885416636448786184176369630258489796630255885519844827496984070055989403822661714305717668478292667815480504455072773240370392203378344419415397235445557159542297795610577084644030020744378145890661458803965202516278486589569148218841884199651415787386030871440151092283811746142082985890875590366462327720703023113751236013403014348032948714893266073141702109912040784457467363651603735856937393608926802501992001996044685524692626219003290620140073960262891674348812440046514753215434320060849602718908954226311947954547219809434010260446886447427845842927786711299141885284902549365251821676474417673447077298082660219908100196398481379616940621448930519817366540469947736481490125698257254193763709959809534253845945152032242021637876985940555023362026242947398860402868803947929330959165595534896556696880823202323475442802232827356396020006354152539775303189885968159148210689862486217017023555940233866981105610563549336331484886427493151283065755577468786663812010685557579836025132145233780095614288740764242148776856716378739873313615891012358963023078449302804290804843734959454107349260469839000834216487297070468851197181193064378745289578528007942527692000276643276820629101907464333093881055637656299934195751318443545680735018042057732171738281701277075786249725594388985362486844362284861123626266836013007009623653593925226424342181222744924194983474470327713600327112412148949220096395336046810294265942511939109693592811576904940407785752892290116665267581046279888433023753606694421460813535178267048329168789248562801005148935195316952534148912140054683842276894342850343894524182600306453649605595974857522429186048023904483566612490329491041805514842645982734040644989455035289548153340060285141015235658319389861800990000684932656953308857873281220487502762566135397894158357970142661117141838411460813845238738814089088119541152118210040975810384082470746826234666857860501962283601394960127013362987439036366081557742225206359984042116712227313653298898599392287454230542097805035305396407308665038938433711443711539463768363939605405424366917269245822750408166963629111596776332303531543570144422037460612791874314906495171407373557288117496630236358069919896675663632821484073341848157282851132149810268099819054484082210044160449728333578113446942642938460650972591631538245646642712903940009748332087775076858706327012807450956018856330907575437725894247065606421635682174998003255560557086084738095528689495659329913582296154867843191284187243272670350649392639466565371146618574078963750665138926090482605973105160640189165751676989553515685940955106550494444137132936629560012550948121733631155474341677966113122205226416350386454777693549792808745704604048079340674797192112617200760277520229210549508512170579194518076076605348214905502529441771896886576604796747266808525326218332806701204042475429209735454818514143812882390001310260370709326894645903070420361993734915972239970031269062610233136042937688156665180045376009120961657695778167718194590971947395668642149484895173323573605162468098014810203234237236037152345196883385016851787776261008600499930691024091601865576160123238718776190116617131042704051776542268983756454857889948891282749716999380862596821782899450247546208655834197998046875000000000000000000000000000000000000000000000000000000000000000000000000000/907217322870604402713148091566846920011431927098408061010187486555308792572495799571127366369486854725321500821302830844339904682092966663893100605743195250730802926201664279647653673092100219067902341262813849797852887979729844270041015373849068384328926286146103320448079570978790126235524477693393246336649008033977412201444971588187344428488849636728668833774643110067053202211087102952890855418368627326956767164304870777131498835997328336675054226083549001442594033125986833861561717982211983283069634227186607831635036690030954995231558819607336340757357394251809552936002258971566863978840434665450694548858859288549070931414893755028798960529217422287140855172653232475271293758121821096526356323891164566456059843292556527300062682964851148412229122080170343654449235808264861231278519188908296623224006730687554978972269805647123820177606211034806745510860948110313794266181517399211013088235388316577095388263347492786357001925196929534496014603539278966388231092972214506375562392975372861449067481128783374053479950090627983710492003552348879186317626000950517838526206000045347542495379361151053722405735490905262756249671371814570681807954994673951862441660875082068041999722654461378392364529027696721528625176275788183970062127762954079760865474058610052505933547567255831032643243591128453741074599199580966436081368661386779364968711554183320924647121903282827911303211410151868527555139664272360866690311736761244234126601833842884467852866802649500389861628255766108020040165165561152175458732396892694207133862293266257703410661270882912123910711241891348379392348729945617308294533412383181353464726810667594377435681451687136583775457042582617997567772654376104972890675816138378990125773895144892117989417425581289810688079525374302861973618567543426633167573292234904033523504379489161993536362924683428725562430664142086228172616940764724757122858416437407849109378267180875813487765717323353375581537560436323227869776926963119312239612693631589139961812717884392268960787700225639906046428212044285342685892534192258556499029704037185913663162829645079283831242940856064195448419181190025247069341472723613413963868721980555893413605894469076319734021471345692143340540722494108996450367932426204109445259478632714634353053710971143904996922788139497794706863599550542978240400864496648256587211980213294253251795563326241011582390375060139273135270743505479331705055377554556309750662675204226555696071570703335682555173008492656027054918840860638253453296125081521252018169870358577642406878247617809379438703507680611917202733727325254881261241478932095393966279630780116494509064783820474348964995253980699270483466212883023925683040141625289186884825431052163722948545071861462657064236198334880328270804496423841243628015934453623918334393098013538477663925547308992407837447971289656436525927320393022944966577992333034415848966767948062661079707701191084979122088813385079880682336992096652113094381853927530938705213522632619628730922663298164663977393287865044837389206823109699935734919397816715764291387065393094381806460117865630689810784233257507379318703979092312057638995521531598941877891933986033885241537372692334139629263964139542492920977955028647322518265467091398188884422635537140842298825752390426668385447029207545643061523171446414769129270107510695152670625248859766124744176783702181910478536004072320033367879057075887046655570477512451539298883814277849823681358050683328590137286270462671594456360045006420199030197286247366780251097937510175154617, -6662741666649135595188153566287227661756643549584047240739002223201196211622664398727643483253406907403759841204580692819868704421015945776410474499579122836783497579494087704622722786904249242572196052844916230403258035094315562666562786725288763451200578722913704073725402428936130379112154457111959299730330853004046856047616130946568978448008401938803623978640141473269148519413883191169355987259923515759179122043129286923735009610170819472097248639759635887520239904355620486069109643029409458070875309188008254365931659330863964492119818241551001562790197837075316244036782155409827291429358983580844888338796319283251355111223161507719596916089252583048755813201737009534709264515535659883981476852589422899663853436603323087051565278439147283307663398118464149853539500924978219595523422843368514657463507180245933182286877402024357670564437717142828473844625287034828654417358607627374518585601295813289154347359882509498783232082373223416365756950723451205726084157072232729067443537426349582111262199720660679994568604934453464528960526651033308914685700769464188949977337158679107980827809338093031319141484764307164153395333922805408941397194813635456341819634695152875901703794145348413542533656504961888120526788973473310141195813945358745092501065013507836969935502068879023683087976699528227173685117045437613759287494505388657630385253100981657407441504158204956297874688320983276467440590958091228266184254968693672489982972402422933378505166281523710279318622685510596400994491931551768618966982317852355506529982408079640594328608950321354702831323563291875768788086492630266447036754291582681589930545973709872369680724086378862298816226835208711112302719565355874455616312591993231411299851730897829197370911402153332821378591074528080504029589183482629066975732341119766125293103569063415533360916525071541073422884737961060108745536843069624349211041167248558189988728160499299160981136940530527722841377662706509570170753673136533921646043179102842696034256521633102596310996392210065205254515867697695342321087580431040988804848540092389656641870681417144118453629477932100591271479693739583177057091582934211215949087679906364983987242979139002331509348917039071317057451717021857851673918228771075343634604871018420785310264380322285114144482533446602524773083338101106699694173444267421542503718851406407796909261403774581990513427565061616810734225568552616315846214369638086409647841257769211467733741680908750076831049981358691155088478977184778721276723129651269565706298455323318526831690639290890876716970135337940074988544473914539864887390921952241399414373297301013057854272870158453737658762665416921115586299653645681833965418561285808740904631205194366994479081827307926137062631743195679401237199091801661466268778841130149243098884258921558244658476457660734462735471619529532168573978688954764726568871747097856634056385105642143277906662431513190699574473047582645995751495544552564862111546666548510455499698929752866098542419753997247244912239391263994871120896396768356437530129819414158130561144623732009144005795659198077074050403297019877257449485738342311487071018822846912955456667036214095092742563107746722496497241705178718092077926650623477572153066474110645817209282811727906149498375400772584743475294178987551219730023564240811956637350197434045360574526069059378195587549402145828834446219695344938310559560334524014446515349500532623391143232583999633789062500000000000000000000000000000000000000000000000000000000000000000000000000000000/11793825197317857235270925190369009960148615052279304793132437325219014303442445394424655762803329111429179510676936800976418760867208566630610307874661538259500438040621635635419497750197302847882730436416580047372087543736487975510533199860037888996276041719899343165825034422724271641061818210014112202376437104441706358618784630646435477570355045277472694839070360430871691628744132338387581120438792155250437973135963320102709484867965268376775704939086137018753722430637828840200302333768755782679905244953425901811255476970402414938010264654895372429845646125273524188168029366630369231724925650650859029135165170751137922108393618815374386486879826489732831117244492022178526818855583674254842632210585139363928777962803234854900814878543064929358978587042214467507840065507443196006620749455807856101912087498938214726639507473412609662308880743452487691641192325434079325460359726189743170147060048115502240047423517406222641025027560083948448189846010626563047004208638788582882311108679847198837877254674183862695239351178163788236396046180535429422129138012356731900840678000589518052439931694963698391274561381768415831245727833589418863503414930761374211741591376066884545996394507997919100738877360057379872127291585246391610807660918403036891251162761930682577136118374325803424362166684669898633969789594552563669057792598028131744593250204383172020412584742676762846941748331974290858216815635540691266974052577896175043645823839957498082087268434443505068201167324959404260522147152294978280963521159605024692740209812461350144338596521477857610839246144587528932100533489293025007828934360981357595041448538678726906663858871932775589080941553574033968381044506889364647578785609798926871635060636883597533862426532556767538945033829865937205657041378064546231178452799053752435805556933359105915972718020884573432311598633847120966244020229941421842597159413686302038421917473351385575340954325203593882559988285672201962307100050520551059114965017210658819503565332497099496490240102933318778603566756575709454916602944499361234487386152483416877621116785386030689806158231128834540829449355470328211901439145406974381530293385747226614376876628097992156542279127493997863427029392423416953854783121540653422788373222225290246589698242624870764959996245813471331189226794157058717125211238456427335633755742772825292273342323241133150571074875781810550758519665571231312165719908209232026758614777654945224048930419143363873217249110404528351713944931188297294892849626059776276236208314661509351289417219031521932703145599847954923635538455228313456396139226117240121561635200141514428617842189666166536544938301749090516285060767479311033879521841128759429502730603678128398331085934199014541835070578353444267520458453509936167164207147897110938347110274176000209631032115016901301886823626765533674837055165109298284565513900329447406036567983324814594036200115484104728587154574006038448870380897256477470226964101057902203167775794224055173501994622876140631706112742245582886059688700426099164553952171617304935788031850110226963483981532253198967540195032347595931143151728200056749306941779910786244412595141818440508139985845000343815180431533814052407972713415372415192737451072188176455497494261982830949884734781075546689010811379698093359799801228803391998680511397639036984718128235176959621674298188128364836220968052940160433782427741986531606522416207661870010885489585612047707857654658883271671784721516014730727932680585083462587392564721215768143264273187632277010021, -2573620172895323561042373311144894508042985428534633144016068354302690806898737089794328627973446735345251895342291667535666731941653354698174843801370818377444222060615346868870341044458978445189574722984597728980115668646146429818471127868616672561798476062474225274313476435040873829895073326101741705068527666898343474419368107731069420002913943781625165373862736622857787970534008220156169286667609129112568968619804947833560948185747466481975486002731553325407118440394379586152524930744782607497917379669904948019932038917590054363081952832875637227100216142105029607208999911291952733867950739726345564319637588955152096446526589525911109995760887620056864445686728318273123078633558535696375380790076940275814542236100278311445387198145390571869508617137965793307272412111935920763148029672809243003400582532700549099942304978986648411158949576374236521845432236979991888122372850283046467014071437602201809976669358532325371317426724391169654426584768600914924972359408457782044224764072413714356373342898872168156039325875303759408927443878632113037121058365134702462173228502991399520630047180050722287420729139688698073924100516883318879196484157973610775068460906220933601964454483765605997368851142294819355633279486937720279103088747337205828399258665741527130066956478401772295372348496133115355871014683090569055738891937377075504817025589624618544662577494498435668819990293604144296154793030133169339179924974044602160184796171437829793997487864816913919555035121796021922938092031897515148516020150260124632200942688881454294415432456983817660705355704599582426602350212444625502134576900775898397778906230367832581832297485136426133206736872404914797479453025126226941668734130729129080912894443218277115928205240236692084357385227697923152775993193302588443166226746402784079305832397172224961847830099499934772566233320998533531432378774446391260471845304845894408536882858607009654888755186870967195555439648320323742392185672617143618546573542051778677844886355800942047605566694864912904647053412946999730642602830596900541489454725858579113761734949875676394100378812425924633955945206869670043234267694328709938892625963528669866122290978313129867693497158175118473952913195435875802916951987402122682711236254667651871449144662681206766031842301297542835052701121114507421634509301772799735663354805838339560755678656967894165139075197990836415305623516326823832899356788522318726391408082690710031955023346496425628743776410305988818446219360325704172376227896785588487135951427226705855299359698719858842835209813031701602179052461349223186330859229775430934061449180713545312069720033928224729929846187680904004338682220609027519002977970399164301667519936462816408694967540162803524671976264551324761520386392832258897885512321979245495770549733934308785350586529724577995111107972897346862209026420701146785523506847454493185133968101402111869459554426612457237273143098875561980928688445197896722922320155058801828777342200813522760963333019518389135758446367455286560354056090652118489280258061469782412622163037990620197743179419717194303879748301723514478387653627045167813704503421267878204530067526563133340747607690044375370125530491393720139979975793425948192170013898296378151163929362554312921022337775300849009652938239517213551111139218463280825879774004362204276876864918772261070471068257585382864311000443777595355851570563031516841425310924998521804809570312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/11793825197317857235270925190369009960148615052279304793132437325219014303442445394424655762803329111429179510676936800976418760867208566630610307874661538259500438040621635635419497750197302847882730436416580047372087543736487975510533199860037888996276041719899343165825034422724271641061818210014112202376437104441706358618784630646435477570355045277472694839070360430871691628744132338387581120438792155250437973135963320102709484867965268376775704939086137018753722430637828840200302333768755782679905244953425901811255476970402414938010264654895372429845646125273524188168029366630369231724925650650859029135165170751137922108393618815374386486879826489732831117244492022178526818855583674254842632210585139363928777962803234854900814878543064929358978587042214467507840065507443196006620749455807856101912087498938214726639507473412609662308880743452487691641192325434079325460359726189743170147060048115502240047423517406222641025027560083948448189846010626563047004208638788582882311108679847198837877254674183862695239351178163788236396046180535429422129138012356731900840678000589518052439931694963698391274561381768415831245727833589418863503414930761374211741591376066884545996394507997919100738877360057379872127291585246391610807660918403036891251162761930682577136118374325803424362166684669898633969789594552563669057792598028131744593250204383172020412584742676762846941748331974290858216815635540691266974052577896175043645823839957498082087268434443505068201167324959404260522147152294978280963521159605024692740209812461350144338596521477857610839246144587528932100533489293025007828934360981357595041448538678726906663858871932775589080941553574033968381044506889364647578785609798926871635060636883597533862426532556767538945033829865937205657041378064546231178452799053752435805556933359105915972718020884573432311598633847120966244020229941421842597159413686302038421917473351385575340954325203593882559988285672201962307100050520551059114965017210658819503565332497099496490240102933318778603566756575709454916602944499361234487386152483416877621116785386030689806158231128834540829449355470328211901439145406974381530293385747226614376876628097992156542279127493997863427029392423416953854783121540653422788373222225290246589698242624870764959996245813471331189226794157058717125211238456427335633755742772825292273342323241133150571074875781810550758519665571231312165719908209232026758614777654945224048930419143363873217249110404528351713944931188297294892849626059776276236208314661509351289417219031521932703145599847954923635538455228313456396139226117240121561635200141514428617842189666166536544938301749090516285060767479311033879521841128759429502730603678128398331085934199014541835070578353444267520458453509936167164207147897110938347110274176000209631032115016901301886823626765533674837055165109298284565513900329447406036567983324814594036200115484104728587154574006038448870380897256477470226964101057902203167775794224055173501994622876140631706112742245582886059688700426099164553952171617304935788031850110226963483981532253198967540195032347595931143151728200056749306941779910786244412595141818440508139985845000343815180431533814052407972713415372415192737451072188176455497494261982830949884734781075546689010811379698093359799801228803391998680511397639036984718128235176959621674298188128364836220968052940160433782427741986531606522416207661870010885489585612047707857654658883271671784721516014730727932680585083462587392564721215768143264273187632277010021, 88604830010803092797786813361170240606964519029180821209208864110737109632463224282399888531974223384258029794853679152643991194841562628945935034467140214350211062801856874940808187823916635807863579317945832710703852094664819420662389220570552935035450462229133792571635067740234969430302736887372274732142426499118709263154664697983731075550984041872129285643222620123366830822845092338061916790652358371459019772744510988966729507491031817744713515363407565871634631050866660745915072045949077294013517445542233271056523417510862326890991029624556159333756720034904531704503572824016140144923989385031232283788510049858635500124360566124903336928324154910831091292575630560587541776625172428236934150555207306367366179459875312222035414792400706819884001359865136262645267002469116470510305908116423334095425352101970000938052343068050811528679478703889907301439813221259564709339799861395787852571375345241693502168686106441441249985581246134607327781200526902326376265653573715586789601782525725208195867601932458843928771721733545427644385849832545854275299339033882354113607378021859471300659670565054559435394937354101054115570002397425190976347063971515604824536113218248562977926460345290404224951993435855890405371558664977357543745764934781834701839685466060067463321223531001020084327929219385410540896926966833804189808445684690710853621561836511482437799287681826148951843820307363968775256877025718019814912378622334506629162774658726323253615754357070137209273670949827681537432482738729165156200038382029542419334865420159314320723790454380553666951684700633424124615665547814707368689065969088659391023143416752779876265306018977207663800079636490822107891675210561195697044077519590358124852237155527900585996856143813924471751138449509327754868080627306235233877513148521915544010235255810845985377377989901316076812490006773502513490485219643590042759641349996208112897082922162252635880022732711457464715795037645682358831798560450046787572321366507986206248493276651993830098507491572047827800594652074396082246580099923113873222935984975940229429076553211914050245481202362221876506647518717448987985052277501837633878717438378722548503649991760588953295644323947644631631172782983871348601622089794780506572804281834743251470928237930472310179297327130002585661889365224238956825336938146646511325175712716473866061110836854494817896566938546850730272844753227226979250782344033783156012311052671457303746953131388407724455630734245610125185190560707348825935147066731489816104084325699872439673284272645891961367833697363883687310577406495281546774089338271543554809030995889617160069300572862837085899254393316265772671390674873683342378617381937901411710198792653726045229585529852880875799934690568655524302373794325799843278195618442523702633245582161288186947851656635422478862013285228988264275174398177752615250269562171327662063187494463218201140918153173164181329024043774691501284656289640325910418082178050225116878177169401300853371822963410904842582590466136723867559225501463092567269973095516481374260667582503276614592728027516662695020507692679761585534544357382081920507979622681715556791466710315012703685315859178323849284734210410267896658173056308858611799773560921066554188039907729287812229995172156306827986219710727983091444892545870905477791701042591293895902130144654748691633521563711576221545893638779238148089609890605132533043622970581054687500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/907217322870604402713148091566846920011431927098408061010187486555308792572495799571127366369486854725321500821302830844339904682092966663893100605743195250730802926201664279647653673092100219067902341262813849797852887979729844270041015373849068384328926286146103320448079570978790126235524477693393246336649008033977412201444971588187344428488849636728668833774643110067053202211087102952890855418368627326956767164304870777131498835997328336675054226083549001442594033125986833861561717982211983283069634227186607831635036690030954995231558819607336340757357394251809552936002258971566863978840434665450694548858859288549070931414893755028798960529217422287140855172653232475271293758121821096526356323891164566456059843292556527300062682964851148412229122080170343654449235808264861231278519188908296623224006730687554978972269805647123820177606211034806745510860948110313794266181517399211013088235388316577095388263347492786357001925196929534496014603539278966388231092972214506375562392975372861449067481128783374053479950090627983710492003552348879186317626000950517838526206000045347542495379361151053722405735490905262756249671371814570681807954994673951862441660875082068041999722654461378392364529027696721528625176275788183970062127762954079760865474058610052505933547567255831032643243591128453741074599199580966436081368661386779364968711554183320924647121903282827911303211410151868527555139664272360866690311736761244234126601833842884467852866802649500389861628255766108020040165165561152175458732396892694207133862293266257703410661270882912123910711241891348379392348729945617308294533412383181353464726810667594377435681451687136583775457042582617997567772654376104972890675816138378990125773895144892117989417425581289810688079525374302861973618567543426633167573292234904033523504379489161993536362924683428725562430664142086228172616940764724757122858416437407849109378267180875813487765717323353375581537560436323227869776926963119312239612693631589139961812717884392268960787700225639906046428212044285342685892534192258556499029704037185913663162829645079283831242940856064195448419181190025247069341472723613413963868721980555893413605894469076319734021471345692143340540722494108996450367932426204109445259478632714634353053710971143904996922788139497794706863599550542978240400864496648256587211980213294253251795563326241011582390375060139273135270743505479331705055377554556309750662675204226555696071570703335682555173008492656027054918840860638253453296125081521252018169870358577642406878247617809379438703507680611917202733727325254881261241478932095393966279630780116494509064783820474348964995253980699270483466212883023925683040141625289186884825431052163722948545071861462657064236198334880328270804496423841243628015934453623918334393098013538477663925547308992407837447971289656436525927320393022944966577992333034415848966767948062661079707701191084979122088813385079880682336992096652113094381853927530938705213522632619628730922663298164663977393287865044837389206823109699935734919397816715764291387065393094381806460117865630689810784233257507379318703979092312057638995521531598941877891933986033885241537372692334139629263964139542492920977955028647322518265467091398188884422635537140842298825752390426668385447029207545643061523171446414769129270107510695152670625248859766124744176783702181910478536004072320033367879057075887046655570477512451539298883814277849823681358050683328590137286270462671594456360045006420199030197286247366780251097937510175154617, 357981928577835365751676581156447368158307855779767295140161714700082184880132848823392421706317219104928767332159696176033619800894156834936610558517056725155159498680517233285691560411152436317950681122390032638914341631033799952839146128071476637340695079395448713288131214755107381644312206852190112454670748937925262932290029787936290421562100033488972090292214468463280176077367448155662482966827227830102610766693929525621665863855441993712196661740462683816419901074915058300191395862930922002341339544038935109253217418708485357387319067158956644636168529736043148265396137039616092869480696554164621603596446097898364736571387483068962286856611707384774573938491522789706317350518103979062268640558506600704327107445938066513445021822036457476654850189170750087880844717351357970346998813459313964699191954459497613255710289270063139733793665025829686804875523872140033239385588486825216627452465312235786844971716334288559377016713411097614455344005141964123426974431609079481751486376551718479070667495341904122920278547657822414501604161160465302590345619757123082826316035417030342523740685820231029583981288795415213755964520263285227606764608492699620974805021069443322113490576832173480394481570976255931995440363805739791172715087003875150553786435128433883414337709955076953370927866724404282881441059064428191187021938838581770992923750031191957586108508152073078236588230309151217631550911812511592450765362058456497392921768476273729759333504428796582687311953387018484292680853283205634228782666002381810407474414493390291604023616616248914599032503609508864450666964613180539605176592501717570794610031182660478189541476880880154168196125192251473632138574736815823074358227739805290745426735026536259270618574928656043184891379276158323228650661105727406201721961235571779409506902127304053768217920967239808497832815464722946610161461203429764778940287362167871817922446406772236419873726812239308337736992104533085225231241348835280475910594370122212731323014488577383764485615622091228133965334000489761769290645326899581470173998832027324099261950788716760079530792837590179054902439597002813177050700171770372713156017576635317688469623770127758867065183394375140153330022339820052668090051048727831657424313883321929507140170616389341319532121680805642256753551549351380792339672179062040821785378305329140876984666293819900900579066182683534540324219721238337150929822231612646091665616342474161856556264956156070664436946239000992050615561703702698573640287650241265396690078204265310389399948425766776468777815743527310100800281276701025329672949458517331533482685240636116651076537973362988199160300808427725903717826971881708039180941763181327715746348677832241705117881374886665261303856793381874226608798993065360627980210868968106874158496363047248360489509374989140451016536802668992776083449033311312716194783666534852033565532240600409690885214353689451347024914132500239536297325077062820715064134706948608430269710337226446241772706958231141933240527922511965310087193252560371731388631005497788406944280475758044920609549225819283279299958294240493658419745249035316613611740039840149455114603699470053005464277143056589969115564874908488597665369009859402755394547675225549741159617256718154478613311061327137255193289329379617855328187233290171511279036433780030824586841207323246497424457252069434857490472106072692237369707106113433837890625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/11793825197317857235270925190369009960148615052279304793132437325219014303442445394424655762803329111429179510676936800976418760867208566630610307874661538259500438040621635635419497750197302847882730436416580047372087543736487975510533199860037888996276041719899343165825034422724271641061818210014112202376437104441706358618784630646435477570355045277472694839070360430871691628744132338387581120438792155250437973135963320102709484867965268376775704939086137018753722430637828840200302333768755782679905244953425901811255476970402414938010264654895372429845646125273524188168029366630369231724925650650859029135165170751137922108393618815374386486879826489732831117244492022178526818855583674254842632210585139363928777962803234854900814878543064929358978587042214467507840065507443196006620749455807856101912087498938214726639507473412609662308880743452487691641192325434079325460359726189743170147060048115502240047423517406222641025027560083948448189846010626563047004208638788582882311108679847198837877254674183862695239351178163788236396046180535429422129138012356731900840678000589518052439931694963698391274561381768415831245727833589418863503414930761374211741591376066884545996394507997919100738877360057379872127291585246391610807660918403036891251162761930682577136118374325803424362166684669898633969789594552563669057792598028131744593250204383172020412584742676762846941748331974290858216815635540691266974052577896175043645823839957498082087268434443505068201167324959404260522147152294978280963521159605024692740209812461350144338596521477857610839246144587528932100533489293025007828934360981357595041448538678726906663858871932775589080941553574033968381044506889364647578785609798926871635060636883597533862426532556767538945033829865937205657041378064546231178452799053752435805556933359105915972718020884573432311598633847120966244020229941421842597159413686302038421917473351385575340954325203593882559988285672201962307100050520551059114965017210658819503565332497099496490240102933318778603566756575709454916602944499361234487386152483416877621116785386030689806158231128834540829449355470328211901439145406974381530293385747226614376876628097992156542279127493997863427029392423416953854783121540653422788373222225290246589698242624870764959996245813471331189226794157058717125211238456427335633755742772825292273342323241133150571074875781810550758519665571231312165719908209232026758614777654945224048930419143363873217249110404528351713944931188297294892849626059776276236208314661509351289417219031521932703145599847954923635538455228313456396139226117240121561635200141514428617842189666166536544938301749090516285060767479311033879521841128759429502730603678128398331085934199014541835070578353444267520458453509936167164207147897110938347110274176000209631032115016901301886823626765533674837055165109298284565513900329447406036567983324814594036200115484104728587154574006038448870380897256477470226964101057902203167775794224055173501994622876140631706112742245582886059688700426099164553952171617304935788031850110226963483981532253198967540195032347595931143151728200056749306941779910786244412595141818440508139985845000343815180431533814052407972713415372415192737451072188176455497494261982830949884734781075546689010811379698093359799801228803391998680511397639036984718128235176959621674298188128364836220968052940160433782427741986531606522416207661870010885489585612047707857654658883271671784721516014730727932680585083462587392564721215768143264273187632277010021, -210560842146481831393178519493124452159406052627127467424529463305475956997741410983908393823292301374174393079723022147169651655572569559337528968700382049287786145762525106368258166311928570107947924729372129269392852884400861652262740286600313598711886539788103710552613681291436254286797144011805453839813555696369269396294422286061199198574072949618995882776560850692268769155604560720471941208597250019079942885129384180809673751627845907433167883085555119263158001851070379111833475832809342108584311245037969809695866850959689253965581374396597172669687418589179018700491875957424492669574762743128476237532928907331620248728704608278460600763260431931347227719799340268799687244020336316457275547213065372827019458642385078609242912753945118524512691697804335803071261005618806106966809034234094568245092185478770862590897419954193976301419732290220724113431253727346371107379398312251049344997343943095075372122382141550075159298590601137325248735183794285547699343672346784374710497797553872547599942847503230236266072409647239210810825853303398509076847748123207506689698403304894546987999939294156000725415938339596935087836254814888532714671833639564512635139288319799358010885301873748424831787723650541481938457686585671160490992712863996106781925073851776084919940078229816632999243508728520004955519916195980015533517132143885230236874077229071604037917434188862122157053352033981098041409310388954337162468477630216651502747987243427617796418181766801957978294482605998741874063667550057623637989687961180582093881563108064529354390201037310067423857229220271684290399222076070910755929210963265288999258958670533431629455259841731182263459219359445110127712123211543850409568225857148883619925067287654965281011078629471891642577641237813617818148310431391525256445016172771047735186241917842966292035549735789122782886338361845290885990199497228865941793944256498680630244660529437849001804767865372319653314106242970454027119362808194308904909829045094477527654998886801143508362944985715816943529136639073906932427676404711821946009170842076317832960978403758173402255162697750404923828828485430031376599119535016472963418494132035718527692932571062164575752023643814776257638328799888809883809818561913896830012843309559039576461239617157026877136145041049341760314627264800076514843058311680790621087589364559377029025863281376071727516536018588493757065015955261976994141677690764901098284185818106164840350900339156665321191574045031100271058246522487949845291202272432449615177236300852523715645134762678979546252812902162304292772325542280568727267452252260033675791740611071869539809265744493844519239712791778070538145292039327656461251456909681235258640080733549818517356440594422059741364520113823185199912179736621712682772968721410905188986502567364689931308699007443923020762258624919003945544958675802792412188436148479679477084311719369532475289434322311327414952425992561722853535188749339370096581990955290620861701904583060916602272193065551702007366114466045597282890686090434594894699410607221590957544707851451500031185034798547659864701660671166427140206369525137181331119172981745563498441322076725345763419255441715380464949206114302050572577736736652931810375003094657641323109470536133876592744645849499131522428945778298443863398332185022078112134273217537870241510322286867188244136762161332249309972844258780211557817086577415466308593750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/11793825197317857235270925190369009960148615052279304793132437325219014303442445394424655762803329111429179510676936800976418760867208566630610307874661538259500438040621635635419497750197302847882730436416580047372087543736487975510533199860037888996276041719899343165825034422724271641061818210014112202376437104441706358618784630646435477570355045277472694839070360430871691628744132338387581120438792155250437973135963320102709484867965268376775704939086137018753722430637828840200302333768755782679905244953425901811255476970402414938010264654895372429845646125273524188168029366630369231724925650650859029135165170751137922108393618815374386486879826489732831117244492022178526818855583674254842632210585139363928777962803234854900814878543064929358978587042214467507840065507443196006620749455807856101912087498938214726639507473412609662308880743452487691641192325434079325460359726189743170147060048115502240047423517406222641025027560083948448189846010626563047004208638788582882311108679847198837877254674183862695239351178163788236396046180535429422129138012356731900840678000589518052439931694963698391274561381768415831245727833589418863503414930761374211741591376066884545996394507997919100738877360057379872127291585246391610807660918403036891251162761930682577136118374325803424362166684669898633969789594552563669057792598028131744593250204383172020412584742676762846941748331974290858216815635540691266974052577896175043645823839957498082087268434443505068201167324959404260522147152294978280963521159605024692740209812461350144338596521477857610839246144587528932100533489293025007828934360981357595041448538678726906663858871932775589080941553574033968381044506889364647578785609798926871635060636883597533862426532556767538945033829865937205657041378064546231178452799053752435805556933359105915972718020884573432311598633847120966244020229941421842597159413686302038421917473351385575340954325203593882559988285672201962307100050520551059114965017210658819503565332497099496490240102933318778603566756575709454916602944499361234487386152483416877621116785386030689806158231128834540829449355470328211901439145406974381530293385747226614376876628097992156542279127493997863427029392423416953854783121540653422788373222225290246589698242624870764959996245813471331189226794157058717125211238456427335633755742772825292273342323241133150571074875781810550758519665571231312165719908209232026758614777654945224048930419143363873217249110404528351713944931188297294892849626059776276236208314661509351289417219031521932703145599847954923635538455228313456396139226117240121561635200141514428617842189666166536544938301749090516285060767479311033879521841128759429502730603678128398331085934199014541835070578353444267520458453509936167164207147897110938347110274176000209631032115016901301886823626765533674837055165109298284565513900329447406036567983324814594036200115484104728587154574006038448870380897256477470226964101057902203167775794224055173501994622876140631706112742245582886059688700426099164553952171617304935788031850110226963483981532253198967540195032347595931143151728200056749306941779910786244412595141818440508139985845000343815180431533814052407972713415372415192737451072188176455497494261982830949884734781075546689010811379698093359799801228803391998680511397639036984718128235176959621674298188128364836220968052940160433782427741986531606522416207661870010885489585612047707857654658883271671784721516014730727932680585083462587392564721215768143264273187632277010021, -54195684995372452880003127865801029954562850909218337641619821427285708681505173126377681076686580109241481618099389789124187879385109355277784090373299058758991816489043423132115304010339995006416898519783996346510185644718974969270854844232278081476028739589633962743312106013092789931683238877290877628874270601588437012858044668492980531484899341848635498556906132801439925576439133601245219385007921378079407452608925715672473205195869101089471714935419117645902106905086437533427753192335643817538432439575446810793637895373780402815992361183724421939355223742805935511813370814836531160706838527899011471203241116505775237713647761946042315336172602617112836503729853760047931391866260826603636020815280397405868047741763831584353175042589038492229120316814363403903508301727369329605025425169553836464184688942858191686707397518082013961607158496146907330843156113232850869668093895875658586734486963412389274876150829800969418314195903157832277326265370580474362546708812365870446945828576965628701364623489688792223254455990999894713754870005935606072298795514860817825148384825912785856365534729233665815834982242425654268941507601283321880361650806532747978838672491421969612025463707302518009927082790797509297387615864403977219022835103576453897317014278675239006833678093451668843329520589351061470068806484700537625299670124435080529046926777136782809409987975960456055206800560087160018256134474790410210295827834462094894682275692500141290415344494914028772963907664379172372254998493620737247632836651583020730497066431057455206318261329115675996733344348516604124703562257022700235689310380463855540965502886835089248173546422999593606753988058613083324680966265284300964684796014805683845477388978467417501160705187813711330199541698169623452591136122253564294255338732351684770120037422718106900329659158752302839153953305050742711090349617409569557299246309011846812686813162094061138371024553247200084665496624007822926041667545271996769759853611267642685211609226537908143720218024808109010564877513033950415941983471901640679198366023916699851025047264257364039220260177782149741448272485114685064612164310065210203514860405992377533519282809968517809364885636895896974684559614303028491920076258237124558844369395344929991945105020619203140870837847048179049493075841023292955070645450338120952277458792837815891965752754175337085036526812576732330288561582206462818843183138822921615922706601800988630129702119942040171926871528717381903560160041711460239298856205389955381747306796042419618901643136089379203418214061868909209655965594248320107399416693674349243328774709474461171283206492090497432631676115179306373175055989807282929635973777592080316122726438028726423062839134579228193553022194294129730680226579322865727585592825801198534497321935504814978124143471205326230493104213538459019713892772107693745457080076130216257462243199674260809034576156895138323187377662084018494394641054762948106209421290837139220724660115867394982406242695161690207076957407201124065262191490624956905302132320924950560485110572410483809486360206400796332343830674488674116598653423938417864408282955807733724952233416155198876082323822192015986015143698352678444356978407600745641948366492859749313477862771278573501132354009635044117167336928269874090800255636240369137553116312114284008088300670017594700797939175082799220078628165761381387710571289062500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/11793825197317857235270925190369009960148615052279304793132437325219014303442445394424655762803329111429179510676936800976418760867208566630610307874661538259500438040621635635419497750197302847882730436416580047372087543736487975510533199860037888996276041719899343165825034422724271641061818210014112202376437104441706358618784630646435477570355045277472694839070360430871691628744132338387581120438792155250437973135963320102709484867965268376775704939086137018753722430637828840200302333768755782679905244953425901811255476970402414938010264654895372429845646125273524188168029366630369231724925650650859029135165170751137922108393618815374386486879826489732831117244492022178526818855583674254842632210585139363928777962803234854900814878543064929358978587042214467507840065507443196006620749455807856101912087498938214726639507473412609662308880743452487691641192325434079325460359726189743170147060048115502240047423517406222641025027560083948448189846010626563047004208638788582882311108679847198837877254674183862695239351178163788236396046180535429422129138012356731900840678000589518052439931694963698391274561381768415831245727833589418863503414930761374211741591376066884545996394507997919100738877360057379872127291585246391610807660918403036891251162761930682577136118374325803424362166684669898633969789594552563669057792598028131744593250204383172020412584742676762846941748331974290858216815635540691266974052577896175043645823839957498082087268434443505068201167324959404260522147152294978280963521159605024692740209812461350144338596521477857610839246144587528932100533489293025007828934360981357595041448538678726906663858871932775589080941553574033968381044506889364647578785609798926871635060636883597533862426532556767538945033829865937205657041378064546231178452799053752435805556933359105915972718020884573432311598633847120966244020229941421842597159413686302038421917473351385575340954325203593882559988285672201962307100050520551059114965017210658819503565332497099496490240102933318778603566756575709454916602944499361234487386152483416877621116785386030689806158231128834540829449355470328211901439145406974381530293385747226614376876628097992156542279127493997863427029392423416953854783121540653422788373222225290246589698242624870764959996245813471331189226794157058717125211238456427335633755742772825292273342323241133150571074875781810550758519665571231312165719908209232026758614777654945224048930419143363873217249110404528351713944931188297294892849626059776276236208314661509351289417219031521932703145599847954923635538455228313456396139226117240121561635200141514428617842189666166536544938301749090516285060767479311033879521841128759429502730603678128398331085934199014541835070578353444267520458453509936167164207147897110938347110274176000209631032115016901301886823626765533674837055165109298284565513900329447406036567983324814594036200115484104728587154574006038448870380897256477470226964101057902203167775794224055173501994622876140631706112742245582886059688700426099164553952171617304935788031850110226963483981532253198967540195032347595931143151728200056749306941779910786244412595141818440508139985845000343815180431533814052407972713415372415192737451072188176455497494261982830949884734781075546689010811379698093359799801228803391998680511397639036984718128235176959621674298188128364836220968052940160433782427741986531606522416207661870010885489585612047707857654658883271671784721516014730727932680585083462587392564721215768143264273187632277010021, 40847770299804250967381285420429844649760772135621508937833330468420521588847830560589310442470571842045711939682349628707747852453914774228282418707318548249391487105610887117828428441335593397073595068263183944830185537266185364961697435610871263833196777750707705041468887702644192342054986846042937270826618801066759557672550784658692448839611788856386357677325196598444020887674380515359274511861649179550647384494523702083441121498100615996726527303545533170418540613364048959923556961402465973467934406461062737892589247843192664645916826611436295148545459394198424057924540692375685915486566256337022752104228513563962340261088441509152378789034130947287668358137796317144897024653714286748125991229066189110349763310370917023357804147854472889530694827368989089503676440096755089145635851276882831236205349901030213108658974914593997360566639430466417750304659429797261545475610889652306305534019824189071989236391857091431673047997980112762011942792847763775890709784235245262090601458972357308639418791386166889311161287055611452796417701096163122328644987278647283450464864394079459014664182309114561113159970999657769746921734689863504807385232539271683470270637369010150910108654607250422299018525246347970946005554800427587994266312783502038846055666447898115848888862259876998652778682802670654755277076486866851423702441139196990945074925122171081381733828752722902153790100299273991621269364153221823956941687442665195245778773663097238940436257800974810274877359049649998707976007805720300276725215081449392684861995474753382538494684863289524038405929363454213950417318544099543974713637537271196506222010907012590907480064659776251905285009663212560730704985693549711098523078924286142341028069850502236710070219186613011644165214932375793128693295009161892740898598398259514776077830419364347362701255417402628431085318799131496098282672821410872535432909352512625627093183360323774618030541676755404430035228132842751694139808680285056482981506983296085018949337848195047065814980829277244555038354288836728065727527599925110781096985341866700952616448823511488094342845902891586683968469584292162068963116493806098299594313191011621527569734586177807317929125601300704554740252408027083128714906790323909136633037997669616035743522892133083715432035324274291703479678777506023701378428035404050853458457656407342971370350237101722031740323184225309699032025819436981946815523339271477788771032111540522725973645433172502245338830036293097704753090662783136255851788756177303882355546278908903624550930003685200619622235357797391994816537489311138428478975861699686739628959667882523512909681987662637110686802713184289358286956472976358784730479152650573220327993172623536706036355285687350974132531919154264774378352599786967887773996131882286265747586178471272137657489867237278943180528808423537834802467812231977143233987848649779826597476145237027372734165316723144956205139784892515869081100844533013549352042132266320217999787256038741480940991396624445994891288861628155524718677458956606668356122133298467852605483845439506509447592028604997949583147089352748509776735972580442282286581130478995525645892267493783177405512607610054958517141631613402876843909449084038116909634246125392047571321436777034739208433505280488679819721343280612300594063576154231823470225243458667411112280818108730075809477552700071354903299361467361450195312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/11793825197317857235270925190369009960148615052279304793132437325219014303442445394424655762803329111429179510676936800976418760867208566630610307874661538259500438040621635635419497750197302847882730436416580047372087543736487975510533199860037888996276041719899343165825034422724271641061818210014112202376437104441706358618784630646435477570355045277472694839070360430871691628744132338387581120438792155250437973135963320102709484867965268376775704939086137018753722430637828840200302333768755782679905244953425901811255476970402414938010264654895372429845646125273524188168029366630369231724925650650859029135165170751137922108393618815374386486879826489732831117244492022178526818855583674254842632210585139363928777962803234854900814878543064929358978587042214467507840065507443196006620749455807856101912087498938214726639507473412609662308880743452487691641192325434079325460359726189743170147060048115502240047423517406222641025027560083948448189846010626563047004208638788582882311108679847198837877254674183862695239351178163788236396046180535429422129138012356731900840678000589518052439931694963698391274561381768415831245727833589418863503414930761374211741591376066884545996394507997919100738877360057379872127291585246391610807660918403036891251162761930682577136118374325803424362166684669898633969789594552563669057792598028131744593250204383172020412584742676762846941748331974290858216815635540691266974052577896175043645823839957498082087268434443505068201167324959404260522147152294978280963521159605024692740209812461350144338596521477857610839246144587528932100533489293025007828934360981357595041448538678726906663858871932775589080941553574033968381044506889364647578785609798926871635060636883597533862426532556767538945033829865937205657041378064546231178452799053752435805556933359105915972718020884573432311598633847120966244020229941421842597159413686302038421917473351385575340954325203593882559988285672201962307100050520551059114965017210658819503565332497099496490240102933318778603566756575709454916602944499361234487386152483416877621116785386030689806158231128834540829449355470328211901439145406974381530293385747226614376876628097992156542279127493997863427029392423416953854783121540653422788373222225290246589698242624870764959996245813471331189226794157058717125211238456427335633755742772825292273342323241133150571074875781810550758519665571231312165719908209232026758614777654945224048930419143363873217249110404528351713944931188297294892849626059776276236208314661509351289417219031521932703145599847954923635538455228313456396139226117240121561635200141514428617842189666166536544938301749090516285060767479311033879521841128759429502730603678128398331085934199014541835070578353444267520458453509936167164207147897110938347110274176000209631032115016901301886823626765533674837055165109298284565513900329447406036567983324814594036200115484104728587154574006038448870380897256477470226964101057902203167775794224055173501994622876140631706112742245582886059688700426099164553952171617304935788031850110226963483981532253198967540195032347595931143151728200056749306941779910786244412595141818440508139985845000343815180431533814052407972713415372415192737451072188176455497494261982830949884734781075546689010811379698093359799801228803391998680511397639036984718128235176959621674298188128364836220968052940160433782427741986531606522416207661870010885489585612047707857654658883271671784721516014730727932680585083462587392564721215768143264273187632277010021, 8836094341043892930504887813590424181722266326183378764667636154092853258622208685751969531390589934393329810701463769151579735362266650771108735836920605401723370618375292919761750451850500331751516543355366372761569302393062396117510342112256509926914118148487243595081730136976877627489886978972336539723164245572121837384581256817655830080129029870480283711412602580283483474996673390083369584581577119788262248490056614910203358634949097553162939735946081126741719503466953417195939423943545034943637324666005830531811593129545587293263924189483466178152834348989148233288257225765232317176721921680476146968319218926194699391838790069235437462460378796730887830453197255399082506862835679265465429190118393389564920192574552382149137741312652408293964616928200843004385614321103999401542931859547581093884374871477053309317307491759428492790664119099617402410136565421109858018361678465463234957620581966762077092783207724578557907673074693845768485140346342967279679843605870176211381148922997623635980783396205988273181755577802433709243338896010232492939414072169188710520034183607445480283994839445948637317987163974618865347780418000871979669729564373248440630303148806408713734710757959523881006417845529178589254920701677927953082066328239302168292340145096918528934677959062511134239404781135590246619895371571157754732348446074011671431715681775427025663885221807758413848496572299181758056833878575304203386097027652579783667110475918239556329853173632948002089967859158249981972948615483627845286692829007488356670509416459561035153866304469635695780331129844055061643552457466198322442051203100823953230935267779095692768388043182856573769549589132199889755406340507268950106021854287262908952286895504747488641663152377238456033183120199745588947847800344091884652769844697187234773212126477072118133564017447655639885291157811144234548329614146580556492240892058653064344872088055277506125709795344251476993521482976844106180056943559231638922467145537749620940618903596543797081452005517543588698158690221237173723558366169930397053188357040836774513847607152627137629558010508279438222790435458090416609193712558156060986427017835321809033921772651703306605397812244442346144306929449644878892171014015248174724791127642686699146786089714183444462957214485609503100616184236993034634663978285746929899887225047157395353327297233441634678383123996774395866115608759330994057001065261971006977865196127343386096577598710946035889316454054307758405209489354135492085026045598595160058647980649260061877622369521637706023777697281514821071812038634060010168612988147839961374479856427051845932170080762002111487803995721052308038972772652178227514848658847092294991192750944662989231553673036571504000333188003904615732494682441432342947648527734946033644942382928918982421999404420558695372000793735053645072255432150512207598980789643029464832461497804830943486188949418287046022877536052341160235513526739364876794121820141142815941297759016716995517842860295758379098478795902065436831269332464215064267971427360043709081530331259380733426211937722987868701668265697906804453703598324668590808664538992496602057624027302495423897063749118799407818559598042345469566659039932482682615776649654375972356668745481320273401863454126319199239007495691057898790049293495576614918149951839194840042569510369780691054382151273131370544433593750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/11793825197317857235270925190369009960148615052279304793132437325219014303442445394424655762803329111429179510676936800976418760867208566630610307874661538259500438040621635635419497750197302847882730436416580047372087543736487975510533199860037888996276041719899343165825034422724271641061818210014112202376437104441706358618784630646435477570355045277472694839070360430871691628744132338387581120438792155250437973135963320102709484867965268376775704939086137018753722430637828840200302333768755782679905244953425901811255476970402414938010264654895372429845646125273524188168029366630369231724925650650859029135165170751137922108393618815374386486879826489732831117244492022178526818855583674254842632210585139363928777962803234854900814878543064929358978587042214467507840065507443196006620749455807856101912087498938214726639507473412609662308880743452487691641192325434079325460359726189743170147060048115502240047423517406222641025027560083948448189846010626563047004208638788582882311108679847198837877254674183862695239351178163788236396046180535429422129138012356731900840678000589518052439931694963698391274561381768415831245727833589418863503414930761374211741591376066884545996394507997919100738877360057379872127291585246391610807660918403036891251162761930682577136118374325803424362166684669898633969789594552563669057792598028131744593250204383172020412584742676762846941748331974290858216815635540691266974052577896175043645823839957498082087268434443505068201167324959404260522147152294978280963521159605024692740209812461350144338596521477857610839246144587528932100533489293025007828934360981357595041448538678726906663858871932775589080941553574033968381044506889364647578785609798926871635060636883597533862426532556767538945033829865937205657041378064546231178452799053752435805556933359105915972718020884573432311598633847120966244020229941421842597159413686302038421917473351385575340954325203593882559988285672201962307100050520551059114965017210658819503565332497099496490240102933318778603566756575709454916602944499361234487386152483416877621116785386030689806158231128834540829449355470328211901439145406974381530293385747226614376876628097992156542279127493997863427029392423416953854783121540653422788373222225290246589698242624870764959996245813471331189226794157058717125211238456427335633755742772825292273342323241133150571074875781810550758519665571231312165719908209232026758614777654945224048930419143363873217249110404528351713944931188297294892849626059776276236208314661509351289417219031521932703145599847954923635538455228313456396139226117240121561635200141514428617842189666166536544938301749090516285060767479311033879521841128759429502730603678128398331085934199014541835070578353444267520458453509936167164207147897110938347110274176000209631032115016901301886823626765533674837055165109298284565513900329447406036567983324814594036200115484104728587154574006038448870380897256477470226964101057902203167775794224055173501994622876140631706112742245582886059688700426099164553952171617304935788031850110226963483981532253198967540195032347595931143151728200056749306941779910786244412595141818440508139985845000343815180431533814052407972713415372415192737451072188176455497494261982830949884734781075546689010811379698093359799801228803391998680511397639036984718128235176959621674298188128364836220968052940160433782427741986531606522416207661870010885489585612047707857654658883271671784721516014730727932680585083462587392564721215768143264273187632277010021, -8394216092444476838316871987611578075463532022504247319586544902211153619266052649309953363484721543438790816892768327268410525204766015264170809914103876234650753507492671494058104331832151282075300160507071347408495136850361165924911613179953235997979453636542854098190662066683798877771579442896637140294970846986979105433120557353653534580433401389292113756913234375226476914220060716415700754972822216165931048381698677350041384942920672569030885688394768953772147505883124158002831920927610629853288023122765746741759725756220683820189246899870626900846465258782890645059857741794670112465064178275123603853807583312070697617410831139044573030127224952819479378776219664713237540126818594696350529660596319732009652557848556066694225892404146308483231347921538640055333104561294119939331888817144086816885097900932119935036568889705276402184611083757813245928073216280020384260430224994020315477308843401091278217177507025740447299231155398168806965208737138811033424239723966909155024879351714539230206619203028425784432866962325387988586883916528453258650049243671515392780473024290784013604127500563378642646038255900855571361322132259298314835680399316350565768209933624713285062124646890184920178701634058368714470215458837572541905062140261966999211469896668409610853265489640637915367783592004409790780805870871819228663389595494738551918481843070692754995665773621873586069932183396001989101820249788544371692601709813756089215240224423327722689758664420933037176212428016427505417312501873721968650092071195059098665941943434988466082222666749759530823343933013370323294005218225242152822424476303060956580287381688271983019393732661972348631628410828072921974935452078403688068252157820002183994556610668633795104418990226831553198172568741680405517498742848085390355771360657681204191118598034260398650492162232616078731735698104035493160180395071336662461399318621913615067688823867853571556291267152940210084808133626399280319321705544641173506776334021987518140493454542787105914842761411157346925717542283665773264650977414824185077717178610526536872663258859095868138110100768988189256261116537824034469144921416107922076334040625109571361348506863492185840167965923558457381789365952815490284825072948681181477627540678316074221125512702800399936267170058472401247662285205911965487068160075644187885864956147962564251739746690225911727942813079537198150644231584969259859219370748071561165506259957017405474442974312459832426083424236731426487025820853251038898419860964673077806461034414433094283946020984655412410687475296673334571498597450448897928976491783781644621007250143902816320203090720808852536301785948092052105413384918923904795933711092423407956276178752403738040085990752323873477099058696961561023580356988906000512578912503657254968135416592459221668720722361321214483553279111670734189408100162621777941412569654935148225430396750079199841544431779806916918772351939234978961291158834028667759788084076254877584955429928783457039079190364523042881239779289823604218088872927486469654777101939195451164255100068419282617436632784781636499778425439769918298134930001009477773202807053198853521421494192006116758677250300368385655727282553433235538744759871473096113161522964357224140580237396215139360645459086413170351599910100991767345357179564547751569422322414940749832517921537896037629339098930358886718750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/11793825197317857235270925190369009960148615052279304793132437325219014303442445394424655762803329111429179510676936800976418760867208566630610307874661538259500438040621635635419497750197302847882730436416580047372087543736487975510533199860037888996276041719899343165825034422724271641061818210014112202376437104441706358618784630646435477570355045277472694839070360430871691628744132338387581120438792155250437973135963320102709484867965268376775704939086137018753722430637828840200302333768755782679905244953425901811255476970402414938010264654895372429845646125273524188168029366630369231724925650650859029135165170751137922108393618815374386486879826489732831117244492022178526818855583674254842632210585139363928777962803234854900814878543064929358978587042214467507840065507443196006620749455807856101912087498938214726639507473412609662308880743452487691641192325434079325460359726189743170147060048115502240047423517406222641025027560083948448189846010626563047004208638788582882311108679847198837877254674183862695239351178163788236396046180535429422129138012356731900840678000589518052439931694963698391274561381768415831245727833589418863503414930761374211741591376066884545996394507997919100738877360057379872127291585246391610807660918403036891251162761930682577136118374325803424362166684669898633969789594552563669057792598028131744593250204383172020412584742676762846941748331974290858216815635540691266974052577896175043645823839957498082087268434443505068201167324959404260522147152294978280963521159605024692740209812461350144338596521477857610839246144587528932100533489293025007828934360981357595041448538678726906663858871932775589080941553574033968381044506889364647578785609798926871635060636883597533862426532556767538945033829865937205657041378064546231178452799053752435805556933359105915972718020884573432311598633847120966244020229941421842597159413686302038421917473351385575340954325203593882559988285672201962307100050520551059114965017210658819503565332497099496490240102933318778603566756575709454916602944499361234487386152483416877621116785386030689806158231128834540829449355470328211901439145406974381530293385747226614376876628097992156542279127493997863427029392423416953854783121540653422788373222225290246589698242624870764959996245813471331189226794157058717125211238456427335633755742772825292273342323241133150571074875781810550758519665571231312165719908209232026758614777654945224048930419143363873217249110404528351713944931188297294892849626059776276236208314661509351289417219031521932703145599847954923635538455228313456396139226117240121561635200141514428617842189666166536544938301749090516285060767479311033879521841128759429502730603678128398331085934199014541835070578353444267520458453509936167164207147897110938347110274176000209631032115016901301886823626765533674837055165109298284565513900329447406036567983324814594036200115484104728587154574006038448870380897256477470226964101057902203167775794224055173501994622876140631706112742245582886059688700426099164553952171617304935788031850110226963483981532253198967540195032347595931143151728200056749306941779910786244412595141818440508139985845000343815180431533814052407972713415372415192737451072188176455497494261982830949884734781075546689010811379698093359799801228803391998680511397639036984718128235176959621674298188128364836220968052940160433782427741986531606522416207661870010885489585612047707857654658883271671784721516014730727932680585083462587392564721215768143264273187632277010021, -1535982940970230765234050332939742479217968412597354360799974570844451514756625368146591071224617482703408078729792606266675105961858261593055630904340945666331291128653848244921284711956426873014356395162178092992888118805409222782965579023296144909648108246931873837270604175540713436513140424878126345112154938989675047394316572596084586556402610801238886953500478049636453255175800968498967618496200561366877713531485762358587096256742289927825748050925765855879657720869208283762901064816094355180673317199842982621294295395973415240829310710562796130524420984399454415356985885721268425912816721484929721237162497022113667294201191923168599962567514183521954453021710351690399761600310400896766156887886106741039014860087367625595147531302066877318126073839396853979813481839286197522126119523554892648405590318326464483732305259758291614429670382147993259555047340245200307900406617188049424933329161760171130300294385626750283141704986375367031554492911848558490942259050830733154141531476457691077650026739828002555263385887424913150005109343102409427749628720944785869229364030127255202840374404522842964755325796306557728123221780247251975034161515446545535989450236209105099227053456134423026272568206822168721216342317604035146595128851791765184705355118096368980911383355567000698927572341324791199225667838947441697675027510435544065636684177650977047482726293690436502854871580234965012834466891554687379545997642223695896716161191317231121533217382267261342370216733624120064601830494971836121641553629797614021034264854464462208648648055594154219586760978432151834340034353023945045697296365307036935377297453847567169022955854162743001286376747845537365045598833146676812243805027006235697260169276936892852537522630207996880533060373744973055646298610269822410607859867996376419946258967946613850926238927580289748712145690533234176948378932661305696722322135881252163811365216708664388782718133682494650036845266379056572962856025868815792158517484119322378747888663871049652735081395861301194601629348522411421429901619580254995971312205708945870751588901726566771742987555742134202920970817243703026206925162441638161635536481111926281397338287655549345008503758132287711855228012797293464054090851353510625351150027990288126347887415778856458066914984177892842568566335763922816501702500590996302805351978729813662041301677947097782552525324988228007667638670342625077426616840318155467803436953720030956161262251633019394221821787000700071487197229162455997025767096545199378843971778375157549752011832692880390238989992572879036250619182437985213564100990233264285146602431668998871701164396917447143805377470618819389918628058783208971345465294449137206881036977980842236342955221065107360719084272042816320787806580443471436800513471409904257874446262027670162003353305440643691687501248243059852357883394554700692547888956090599355945378986792113554896301875817200387184485500672920975595116109415838032366695563874509551922938252083972703359954995006841059369495870180703321814833065931750714147796492440697384100459566584476425896117836849279345798129154269929841782504278777486747310846631493758616933305698627212545729523235457347131448030606781046368405096533082688093096897987826113142503606874624893399599351652942807026321697346764050429177255521844699755064167904664807501704600590906491279602050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/11793825197317857235270925190369009960148615052279304793132437325219014303442445394424655762803329111429179510676936800976418760867208566630610307874661538259500438040621635635419497750197302847882730436416580047372087543736487975510533199860037888996276041719899343165825034422724271641061818210014112202376437104441706358618784630646435477570355045277472694839070360430871691628744132338387581120438792155250437973135963320102709484867965268376775704939086137018753722430637828840200302333768755782679905244953425901811255476970402414938010264654895372429845646125273524188168029366630369231724925650650859029135165170751137922108393618815374386486879826489732831117244492022178526818855583674254842632210585139363928777962803234854900814878543064929358978587042214467507840065507443196006620749455807856101912087498938214726639507473412609662308880743452487691641192325434079325460359726189743170147060048115502240047423517406222641025027560083948448189846010626563047004208638788582882311108679847198837877254674183862695239351178163788236396046180535429422129138012356731900840678000589518052439931694963698391274561381768415831245727833589418863503414930761374211741591376066884545996394507997919100738877360057379872127291585246391610807660918403036891251162761930682577136118374325803424362166684669898633969789594552563669057792598028131744593250204383172020412584742676762846941748331974290858216815635540691266974052577896175043645823839957498082087268434443505068201167324959404260522147152294978280963521159605024692740209812461350144338596521477857610839246144587528932100533489293025007828934360981357595041448538678726906663858871932775589080941553574033968381044506889364647578785609798926871635060636883597533862426532556767538945033829865937205657041378064546231178452799053752435805556933359105915972718020884573432311598633847120966244020229941421842597159413686302038421917473351385575340954325203593882559988285672201962307100050520551059114965017210658819503565332497099496490240102933318778603566756575709454916602944499361234487386152483416877621116785386030689806158231128834540829449355470328211901439145406974381530293385747226614376876628097992156542279127493997863427029392423416953854783121540653422788373222225290246589698242624870764959996245813471331189226794157058717125211238456427335633755742772825292273342323241133150571074875781810550758519665571231312165719908209232026758614777654945224048930419143363873217249110404528351713944931188297294892849626059776276236208314661509351289417219031521932703145599847954923635538455228313456396139226117240121561635200141514428617842189666166536544938301749090516285060767479311033879521841128759429502730603678128398331085934199014541835070578353444267520458453509936167164207147897110938347110274176000209631032115016901301886823626765533674837055165109298284565513900329447406036567983324814594036200115484104728587154574006038448870380897256477470226964101057902203167775794224055173501994622876140631706112742245582886059688700426099164553952171617304935788031850110226963483981532253198967540195032347595931143151728200056749306941779910786244412595141818440508139985845000343815180431533814052407972713415372415192737451072188176455497494261982830949884734781075546689010811379698093359799801228803391998680511397639036984718128235176959621674298188128364836220968052940160433782427741986531606522416207661870010885489585612047707857654658883271671784721516014730727932680585083462587392564721215768143264273187632277010021, 1819981546032602506304280124766956501221678321417109312362291029415276530373733307695389837715604337259591938086134109732257700444296322652316996621929797631905888028556609802422361207957989853416662044048720984687366726256943265114280266247234651516447970503520242236076620151972023598478378525758011938965558348854929092298705676342296101842923115877073581325362903955034007766252499447518165201956276730996434486463488959458885960982668588343721793906291415252746236588597302401361598752216879622194119709887328231940182952120809980617164785445294357384251244814863665049799730026981903738739664474084070482658379447305291054786205842114829816788078708235509328314629872039645583740182252058094191385790483148471917525008179487129511207035845152593401021042661331247223106128512745021745104303705462523794491581130997822441707323341595473039786870394025338569770533896817023475686518942466908962771341807263141401168206222431637784333648175799573331767083508930894921370633338294486063786607740902267761297936717330473407184746227589621247391725167048797878426639554878826647740699568116617793572880936120301022471685613152302275695340510825699397898502980455885342174593432742711009239564487623804025355733905463373013726120762107463799911082468012198707431208995257673832922929748698364697882010091498268066325418563464212664974168017566638550636794375138402746733877929513916878364416848127782195648082887523776933715245638217774591701275782961267174220703112365959802622619676826739305278666879143500095949796159333167981580924861024639529485745425926848540915572307607737231237990928847284421924005884670846774030950550576769402215388543419530806786722508321865860033919059835847643336640259413812093691563765960073661715455330145447708906504345385167655431929085706694280895461285552800353238905011290550835750724471660918841248602296261835412309891549876126497958109528884218477123309752654607601492208576994974448673765568892251127091422585567841180947088860378503713813937307617506029519686892429365427441703904310232070189834108128855507790584124589633804355380266527574804828731796073821983024881513926325101287920597755191793997621235917908473779310292171349314271168712105608068147663350784293136637276719347790790195015704868712243952795965091053437552810578742848729387244129876814706678185557893180491250079138135308473695464841840387651025993432815727124392363427805001225970115318936329830620338534344551455812479705294327557652966904485017996364535904576664251516679837775932850708044635532380462658908695924381359886308204322557167693583609685493324360007640465480687453398788233497413160009185114403512955872886003654381632531018502299379896748673797092868431995710906405933408995396600683571372801464936905908577146690718159792836812870407460056298881850659137763391866043542958980388344163789270154615181424756752256598546794855637024151822170217950504685454310499758238750106070244282253162127610553874395112770408705152171699025115816172746607617280579578308850451568696066683813011819443982110416282882354774950997109705532476516838621563781564962020056831844729665292418676255314966427252672562113856194386837135185297314589039384755022553844905510248900179347801204738602310742374097784801711877032388461222025632936056823161651476649291837588084654267390506976875385152859745602951553463935852050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/11793825197317857235270925190369009960148615052279304793132437325219014303442445394424655762803329111429179510676936800976418760867208566630610307874661538259500438040621635635419497750197302847882730436416580047372087543736487975510533199860037888996276041719899343165825034422724271641061818210014112202376437104441706358618784630646435477570355045277472694839070360430871691628744132338387581120438792155250437973135963320102709484867965268376775704939086137018753722430637828840200302333768755782679905244953425901811255476970402414938010264654895372429845646125273524188168029366630369231724925650650859029135165170751137922108393618815374386486879826489732831117244492022178526818855583674254842632210585139363928777962803234854900814878543064929358978587042214467507840065507443196006620749455807856101912087498938214726639507473412609662308880743452487691641192325434079325460359726189743170147060048115502240047423517406222641025027560083948448189846010626563047004208638788582882311108679847198837877254674183862695239351178163788236396046180535429422129138012356731900840678000589518052439931694963698391274561381768415831245727833589418863503414930761374211741591376066884545996394507997919100738877360057379872127291585246391610807660918403036891251162761930682577136118374325803424362166684669898633969789594552563669057792598028131744593250204383172020412584742676762846941748331974290858216815635540691266974052577896175043645823839957498082087268434443505068201167324959404260522147152294978280963521159605024692740209812461350144338596521477857610839246144587528932100533489293025007828934360981357595041448538678726906663858871932775589080941553574033968381044506889364647578785609798926871635060636883597533862426532556767538945033829865937205657041378064546231178452799053752435805556933359105915972718020884573432311598633847120966244020229941421842597159413686302038421917473351385575340954325203593882559988285672201962307100050520551059114965017210658819503565332497099496490240102933318778603566756575709454916602944499361234487386152483416877621116785386030689806158231128834540829449355470328211901439145406974381530293385747226614376876628097992156542279127493997863427029392423416953854783121540653422788373222225290246589698242624870764959996245813471331189226794157058717125211238456427335633755742772825292273342323241133150571074875781810550758519665571231312165719908209232026758614777654945224048930419143363873217249110404528351713944931188297294892849626059776276236208314661509351289417219031521932703145599847954923635538455228313456396139226117240121561635200141514428617842189666166536544938301749090516285060767479311033879521841128759429502730603678128398331085934199014541835070578353444267520458453509936167164207147897110938347110274176000209631032115016901301886823626765533674837055165109298284565513900329447406036567983324814594036200115484104728587154574006038448870380897256477470226964101057902203167775794224055173501994622876140631706112742245582886059688700426099164553952171617304935788031850110226963483981532253198967540195032347595931143151728200056749306941779910786244412595141818440508139985845000343815180431533814052407972713415372415192737451072188176455497494261982830949884734781075546689010811379698093359799801228803391998680511397639036984718128235176959621674298188128364836220968052940160433782427741986531606522416207661870010885489585612047707857654658883271671784721516014730727932680585083462587392564721215768143264273187632277010021, 21676665801515202043990963550663151152601100798272683753022749657574843673757428634511158595339438748080905720927125443100021388245357011264470613072014247186769414799834274330055178377148653626768123587745215219150338832432277256813755124224732359469109004459539348009769202623062496268557196233988093044219386791148145192804638203075244100965234576049012042250921375144741954074606268705074297429254942838951998687744484728876152927883006976901131314492688484256621630411886305514105706648011592209977609226729492838976838177290787942985734509463760320443273317254874370385408886359045486230570041504076253570758719052719387631766715155930056288420929270479648304357251279320055732680845906520707048036433253379981818899790996126581108358182567561046122843696091980245134842677402299276554057733424394060923156350947219304360018939408757330807708014619998839487762790779248758287245360838707097029340615832308933633349423233176228677456834317027779301870387234849534307259869014585803425062759479055702880871834159177468675727709443871468591894865293598297197810320239629138810202181341425870242267316076677384226614912157624703931000898530735913527140398369700134768656943078968463386463177785410036107241536649065148611511640026885440297559540178667841087793695348030597614496315207892579065030765027401036418077219610332830407610788991027575058886749195757131129407050025446893655335015207491449390417688018508754739735778367458611359876296828949381709193927220873650092248467166598753540780001826898068980437833716291498121360573025928053138505097079879441355213795282180479800865456104101462545389286237765562983877495037593046426155788444408882789362103291882376880770698698978892423547763395468585376891159091159515622804266176174182717834940228689398938449018401520742408204106378418606026912857926495109959662381175626044272775867192208654858881433155540629301355926821387744086700769568330696620277140836662803869688158896222201934280954439297566668477965133911453494335904712269021672390496411253170504743722391651830228060684564031843125587187646273016941434001069752824570962879055931522129591872019821515417529533545479780900088372540191227932339980471698672116700663385248599936201642266287278117977706404702659062830981852687480575345432380124870778894728192488221410134695520834847277320047547490947668517877178227932488216597073981190642479371054173384834002420223177047216470497142828074638633521579509083524312828777646775563451575045342627749756187476032351692403493633247872523753496742695632933868894413800745221673168904177328885220415147887978094475483906840966354109837548235438026781962904418533921144058332574903402974648384254806210458521981167221481742892269669200589400334334018976407248953118745606537821186628601366650898476765754101491759060224336425526249383099807757659394224589133799884566679071263119775684493610515603438123470646508744123442415727401355345762593968262695498858070795408056267759527916148899489022853941516398991521305973170489968058907831143429572126631553129031200847362071241713036702414503507545608467834669285856375046664985854471848971739356424108726848073960757341109384117510884126261689138328293930432341954447540494353156337256047675267947854488989285053859900379438304502403418712426949774916308025389646765278111286463658410282800386738777160644531250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/907217322870604402713148091566846920011431927098408061010187486555308792572495799571127366369486854725321500821302830844339904682092966663893100605743195250730802926201664279647653673092100219067902341262813849797852887979729844270041015373849068384328926286146103320448079570978790126235524477693393246336649008033977412201444971588187344428488849636728668833774643110067053202211087102952890855418368627326956767164304870777131498835997328336675054226083549001442594033125986833861561717982211983283069634227186607831635036690030954995231558819607336340757357394251809552936002258971566863978840434665450694548858859288549070931414893755028798960529217422287140855172653232475271293758121821096526356323891164566456059843292556527300062682964851148412229122080170343654449235808264861231278519188908296623224006730687554978972269805647123820177606211034806745510860948110313794266181517399211013088235388316577095388263347492786357001925196929534496014603539278966388231092972214506375562392975372861449067481128783374053479950090627983710492003552348879186317626000950517838526206000045347542495379361151053722405735490905262756249671371814570681807954994673951862441660875082068041999722654461378392364529027696721528625176275788183970062127762954079760865474058610052505933547567255831032643243591128453741074599199580966436081368661386779364968711554183320924647121903282827911303211410151868527555139664272360866690311736761244234126601833842884467852866802649500389861628255766108020040165165561152175458732396892694207133862293266257703410661270882912123910711241891348379392348729945617308294533412383181353464726810667594377435681451687136583775457042582617997567772654376104972890675816138378990125773895144892117989417425581289810688079525374302861973618567543426633167573292234904033523504379489161993536362924683428725562430664142086228172616940764724757122858416437407849109378267180875813487765717323353375581537560436323227869776926963119312239612693631589139961812717884392268960787700225639906046428212044285342685892534192258556499029704037185913663162829645079283831242940856064195448419181190025247069341472723613413963868721980555893413605894469076319734021471345692143340540722494108996450367932426204109445259478632714634353053710971143904996922788139497794706863599550542978240400864496648256587211980213294253251795563326241011582390375060139273135270743505479331705055377554556309750662675204226555696071570703335682555173008492656027054918840860638253453296125081521252018169870358577642406878247617809379438703507680611917202733727325254881261241478932095393966279630780116494509064783820474348964995253980699270483466212883023925683040141625289186884825431052163722948545071861462657064236198334880328270804496423841243628015934453623918334393098013538477663925547308992407837447971289656436525927320393022944966577992333034415848966767948062661079707701191084979122088813385079880682336992096652113094381853927530938705213522632619628730922663298164663977393287865044837389206823109699935734919397816715764291387065393094381806460117865630689810784233257507379318703979092312057638995521531598941877891933986033885241537372692334139629263964139542492920977955028647322518265467091398188884422635537140842298825752390426668385447029207545643061523171446414769129270107510695152670625248859766124744176783702181910478536004072320033367879057075887046655570477512451539298883814277849823681358050683328590137286270462671594456360045006420199030197286247366780251097937510175154617, -31841733266220930771125693608629233463736075189230314791989528121503899852045777094876482407662760601395397516762340247941508959463449823997285118965751837350984918050162533385716723854727205557229335413174089253315538587176248146953015068437413146392270032088407476757716373248742500913985610256790173083402921963277118389901279706580567062292265556641022212549654125885662630275758817586177285466492682235045334203049294693825767498995152900802654350339309143095251102994915605304553868144250729584388356333370257745051947888963346990561210748907622371895016954042121265586265645599177191181835956126032380847579932574304725238982885418239057177743483058716032602588036055384967929782396554702797639293241977832665965193326556097839220522188810099696003202000781595744037124530285877696072629409889961168855510206657155644942040449004274285311694424425911584598912538940608309545462144533952315769452878235822390491436333953644011779205000597110562665521632831394450832278720817357058495933698017438355169830962310808067543049067763966289599662903306567039635419791319834906976077469390328998287905120872315816524460715522660720878144467747634144921787790195733085215645621136322990401878869187879840297218242372867677600279195147724650122352904210779094875571514852377973472673043118196655612606730355816858457578183497178528581733915059563308758589302212170550013311152040437531222210653368177345364163201751990058160455142105876817862199641371159067143051673777570981632436672983881233242928540318922800831223033937816551873105690560792876982536950161742704279526548210220854034459438815342845699757305926125896773815188340829343274690760993779426513029688805641710200597426723765993911255628199581388456967824265479173160404160832780683133418228231747365945062906051477472288163825481810404335929236529980019379106270208992265293306599574081187246216472043495897405485001678658566380505893836669918831878012323011079400541019393441198183467286449163452219740384722914762813184063189470912489396139074282779734211912149613497494759442932481520391131514188347453734472741654946921564897340634435941368407868644373094477821582873266488033034059784482350816840426446177401676938093595802801839841609306162568027270687729931528408932892504831711075387991082019169113319854414227010258619010956224882954366030103457949793800941988479689484544199354013848916643049620981863743508069125709306013223777806167655411000897972284688231453693648973313362560919957468001900785898527111164318640163145771830236268322889950547071435792072581650795133007488990149146386322905546833842919953167151659564479497808283174490051957726729187984984607494800464938589816052436890936283873708092972680792205973635923062544375214719286873493708046694291730556068634295013408055989803005183936538575455881275970812107514020843741336987784549819235102590116002753927306430163508424983401181415064627180763366841550374248892023666788459747013745910011289246503952023485589312146426753094597429453368259450907725586158524681824830884753932343324998233154971695930006859858990089639275512998780580927778912601856759541542697313319955050431688086564909739986533110637502671535347795952944462856612874028078552883108603999582079649187061523887609654901772234015934744816979399856422116396112261458981108606763577228018055801391601562500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/907217322870604402713148091566846920011431927098408061010187486555308792572495799571127366369486854725321500821302830844339904682092966663893100605743195250730802926201664279647653673092100219067902341262813849797852887979729844270041015373849068384328926286146103320448079570978790126235524477693393246336649008033977412201444971588187344428488849636728668833774643110067053202211087102952890855418368627326956767164304870777131498835997328336675054226083549001442594033125986833861561717982211983283069634227186607831635036690030954995231558819607336340757357394251809552936002258971566863978840434665450694548858859288549070931414893755028798960529217422287140855172653232475271293758121821096526356323891164566456059843292556527300062682964851148412229122080170343654449235808264861231278519188908296623224006730687554978972269805647123820177606211034806745510860948110313794266181517399211013088235388316577095388263347492786357001925196929534496014603539278966388231092972214506375562392975372861449067481128783374053479950090627983710492003552348879186317626000950517838526206000045347542495379361151053722405735490905262756249671371814570681807954994673951862441660875082068041999722654461378392364529027696721528625176275788183970062127762954079760865474058610052505933547567255831032643243591128453741074599199580966436081368661386779364968711554183320924647121903282827911303211410151868527555139664272360866690311736761244234126601833842884467852866802649500389861628255766108020040165165561152175458732396892694207133862293266257703410661270882912123910711241891348379392348729945617308294533412383181353464726810667594377435681451687136583775457042582617997567772654376104972890675816138378990125773895144892117989417425581289810688079525374302861973618567543426633167573292234904033523504379489161993536362924683428725562430664142086228172616940764724757122858416437407849109378267180875813487765717323353375581537560436323227869776926963119312239612693631589139961812717884392268960787700225639906046428212044285342685892534192258556499029704037185913663162829645079283831242940856064195448419181190025247069341472723613413963868721980555893413605894469076319734021471345692143340540722494108996450367932426204109445259478632714634353053710971143904996922788139497794706863599550542978240400864496648256587211980213294253251795563326241011582390375060139273135270743505479331705055377554556309750662675204226555696071570703335682555173008492656027054918840860638253453296125081521252018169870358577642406878247617809379438703507680611917202733727325254881261241478932095393966279630780116494509064783820474348964995253980699270483466212883023925683040141625289186884825431052163722948545071861462657064236198334880328270804496423841243628015934453623918334393098013538477663925547308992407837447971289656436525927320393022944966577992333034415848966767948062661079707701191084979122088813385079880682336992096652113094381853927530938705213522632619628730922663298164663977393287865044837389206823109699935734919397816715764291387065393094381806460117865630689810784233257507379318703979092312057638995521531598941877891933986033885241537372692334139629263964139542492920977955028647322518265467091398188884422635537140842298825752390426668385447029207545643061523171446414769129270107510695152670625248859766124744176783702181910478536004072320033367879057075887046655570477512451539298883814277849823681358050683328590137286270462671594456360045006420199030197286247366780251097937510175154617, -4152265643547885581645970434105980043665033587321613043648570005513191296173524160164611567381290623507066560703670075382504783712302311272336700759539716637278694627615077541699036007069337321808176633288929825084320411431626490124205356336025376631108078699078360748495374223041781904375220473889397463517092772049705686069046983503683284443324737435394744094977138774584619284720263267092033247795191721429189417747587464745893704679975779241552523378202171345655342896720097636966775818739011938287968083666672896691713592542694853419774447422209196147255570357512433488016018344727577774000185129828744738397369642621978312692021491550153045022882547259066529399320851709453847532281603581755124915977768967522253252940577784359478079878892307303038472212074171777261326560295667327629228972224832232905430065154470458791142130027970943622740733986693298357753253533173114853591361576650105182240272675274697081520124447965929173554310549129134280114862592303048728772269493156455977344861622353997785526536537688739111758142880786179721185786859525396282494313308284245290446081683380669815110220915532697281917364250294266263263348395321417003186762192465724304057339202417082168715205719061553847068215692426347849826524075012694226211389890893133982484940167058749690727634438924434992709913838880363166241738009153046274200360970188424963764998625446497630510812053112168119271390763086940108955971001627587504327126063923806065817988674668364162552730817934369796808485644675945441451269488252256861910280254377745878779375020232033500778661693614642231998986283361713560166514792414072211265319772881206327773510722596961851391159499635051572461763436453222066978402948621855820496212841128031478750002730187228319535125079497872520315410727067388632973143592466966302512447685035277745966710984966708990717306351366994713913654600407888011251707559992211223117647338695257920053947846492679089470301927908541300662842163735232447322138011242131755604081090957571246508790902783449705990026762144676900902601976338713859808565447470153314899547611362934113809943916302714884727394455210057839812828309961805434930382629771707334651340347907989721040251363918333407354724567256177051682912640291811359461569732795911757327602165400197111015165881135079037804883256815794539490234789100901969100098365998739994007788031609435897325025647563773158715678836158449466420891671062111172934442015404556418861932224972026831890457682748224488089292051266103491788504325019399596218374846421800669104116517051144750978779677397977806454660632328436851726089085083754226745727214947318756096192632035442275146403296161355422448522714348287270301048032027167447866534736682287458485774560902232708392647633668656251536993241780537272747485355856491025063400728839138657756668967362038750098672055771626661286268535088120920881237104641033652223937510464737833670614017710832174921504252397083829735948603971448629167005459802739632538270513573354856770522104236877072503315222542069415699909513372770891062371921650847953355316042122469107640790097115310773143703765586655962277931264055333298703251938304049249164100406624491429224600976414439067624851434054559033092759173369460427292138268583712743897795276992670702182822029936490810757309749992536630721529840573000315982904962617921829223632812500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/907217322870604402713148091566846920011431927098408061010187486555308792572495799571127366369486854725321500821302830844339904682092966663893100605743195250730802926201664279647653673092100219067902341262813849797852887979729844270041015373849068384328926286146103320448079570978790126235524477693393246336649008033977412201444971588187344428488849636728668833774643110067053202211087102952890855418368627326956767164304870777131498835997328336675054226083549001442594033125986833861561717982211983283069634227186607831635036690030954995231558819607336340757357394251809552936002258971566863978840434665450694548858859288549070931414893755028798960529217422287140855172653232475271293758121821096526356323891164566456059843292556527300062682964851148412229122080170343654449235808264861231278519188908296623224006730687554978972269805647123820177606211034806745510860948110313794266181517399211013088235388316577095388263347492786357001925196929534496014603539278966388231092972214506375562392975372861449067481128783374053479950090627983710492003552348879186317626000950517838526206000045347542495379361151053722405735490905262756249671371814570681807954994673951862441660875082068041999722654461378392364529027696721528625176275788183970062127762954079760865474058610052505933547567255831032643243591128453741074599199580966436081368661386779364968711554183320924647121903282827911303211410151868527555139664272360866690311736761244234126601833842884467852866802649500389861628255766108020040165165561152175458732396892694207133862293266257703410661270882912123910711241891348379392348729945617308294533412383181353464726810667594377435681451687136583775457042582617997567772654376104972890675816138378990125773895144892117989417425581289810688079525374302861973618567543426633167573292234904033523504379489161993536362924683428725562430664142086228172616940764724757122858416437407849109378267180875813487765717323353375581537560436323227869776926963119312239612693631589139961812717884392268960787700225639906046428212044285342685892534192258556499029704037185913663162829645079283831242940856064195448419181190025247069341472723613413963868721980555893413605894469076319734021471345692143340540722494108996450367932426204109445259478632714634353053710971143904996922788139497794706863599550542978240400864496648256587211980213294253251795563326241011582390375060139273135270743505479331705055377554556309750662675204226555696071570703335682555173008492656027054918840860638253453296125081521252018169870358577642406878247617809379438703507680611917202733727325254881261241478932095393966279630780116494509064783820474348964995253980699270483466212883023925683040141625289186884825431052163722948545071861462657064236198334880328270804496423841243628015934453623918334393098013538477663925547308992407837447971289656436525927320393022944966577992333034415848966767948062661079707701191084979122088813385079880682336992096652113094381853927530938705213522632619628730922663298164663977393287865044837389206823109699935734919397816715764291387065393094381806460117865630689810784233257507379318703979092312057638995521531598941877891933986033885241537372692334139629263964139542492920977955028647322518265467091398188884422635537140842298825752390426668385447029207545643061523171446414769129270107510695152670625248859766124744176783702181910478536004072320033367879057075887046655570477512451539298883814277849823681358050683328590137286270462671594456360045006420199030197286247366780251097937510175154617, 7560381314304311282534660577469230848589924195999321718709365500792378574734726050940970044898501082338147239107275860354192444317016058666841111915360173451556280091810199783041707853274649150294591726151026849396660994202747801049831809208019582998331772570251598141959195487310798240727741835674947319924757413183390565160946912327034799993077612430958448472126463347912684110298021257857206498873238070192272120074022993365048464247887574433355628208203603017806091036144624345337779757269801157171789595116995527542355946293023752149853027917557574031333238898439697041384183752353125336057690019229543862610881926026238846149135128593182363787702528284882735723727975230594610788208636732432907246759997376829012323491547268549021878836139602840647860048540434896120814826097894259917078733317336089567358391212862421614244468420141318438442321489186293159486981010859144517506178949510613031564925883186196734492471304868172719691554927225746883944398407656483284890595204383392753022567471939329023283718627188830442599618470156076880137496224892776792096490015768207801397576688012622262884493157660818176073039220788440414922533941839945782554106646619140388147487539322665871394150634287359784540489794882443294859414293789440681703445789851929148921890433531617493234641710601020424428379257259240078554159184033348328878109936328691834618505376204086286158597726689562172534096510139956064667332412251922423975697242133609263065917440531809256678177059376131471676053325572010164987465630115354358415973921495574182768686446720055443107075433954952754221831925122126574369307482493899924184331095373412892155305830575860824522591578018942057774740610173829998733134831499247333401307578657970041011389865984624676559410160448306628888152122290635147072309566434343580436249205526782477183298669982692495693088171727116623444073927201923842307615029337960098607101147605863178415351900875345354583188781439180785816955599914717701718254885766147514348838810123361983132780282168877313480235921049929258051042299319195413742166082219040692200872647495464421761962571353718867364837147129854902220056632956121244182412873843946299102835467624700032967004085647726908811239806821951061533092616977553849431961088193289256908373697664725264206203168600976823122248030529671381224055254867039355871758120786359478800181795377760379627258009420212784668847983602809962838553663792692559738057304988912672132643350569841754816010488027633779428415201769138800032031385742453012261270549919117087287726662675592376569741722308582113990485653064865074549250484351349245909646760699281254711617849798676618189499710074892720291111866521181078836851642606932194437091239159859252080756097634635485187505682982073865200710607983838023509158668821677257093329535990508329262631912629453373215412138571317591036086094944698397544334703406892316151697928598157862012386763036700841339157966851032674632059428941735311570951477784586455756434745660978591631772308728059283193969268903040704691296011110916945128024931360317162001422057756939557288793650524576705449781574383993354404756401700458307300024848995122942353074002782803217601317501177600436501768205260952091980464030097819589723329086466062625027027894246834467226301243284659487303163870365257476570335557184263803049331903457641601562500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/907217322870604402713148091566846920011431927098408061010187486555308792572495799571127366369486854725321500821302830844339904682092966663893100605743195250730802926201664279647653673092100219067902341262813849797852887979729844270041015373849068384328926286146103320448079570978790126235524477693393246336649008033977412201444971588187344428488849636728668833774643110067053202211087102952890855418368627326956767164304870777131498835997328336675054226083549001442594033125986833861561717982211983283069634227186607831635036690030954995231558819607336340757357394251809552936002258971566863978840434665450694548858859288549070931414893755028798960529217422287140855172653232475271293758121821096526356323891164566456059843292556527300062682964851148412229122080170343654449235808264861231278519188908296623224006730687554978972269805647123820177606211034806745510860948110313794266181517399211013088235388316577095388263347492786357001925196929534496014603539278966388231092972214506375562392975372861449067481128783374053479950090627983710492003552348879186317626000950517838526206000045347542495379361151053722405735490905262756249671371814570681807954994673951862441660875082068041999722654461378392364529027696721528625176275788183970062127762954079760865474058610052505933547567255831032643243591128453741074599199580966436081368661386779364968711554183320924647121903282827911303211410151868527555139664272360866690311736761244234126601833842884467852866802649500389861628255766108020040165165561152175458732396892694207133862293266257703410661270882912123910711241891348379392348729945617308294533412383181353464726810667594377435681451687136583775457042582617997567772654376104972890675816138378990125773895144892117989417425581289810688079525374302861973618567543426633167573292234904033523504379489161993536362924683428725562430664142086228172616940764724757122858416437407849109378267180875813487765717323353375581537560436323227869776926963119312239612693631589139961812717884392268960787700225639906046428212044285342685892534192258556499029704037185913663162829645079283831242940856064195448419181190025247069341472723613413963868721980555893413605894469076319734021471345692143340540722494108996450367932426204109445259478632714634353053710971143904996922788139497794706863599550542978240400864496648256587211980213294253251795563326241011582390375060139273135270743505479331705055377554556309750662675204226555696071570703335682555173008492656027054918840860638253453296125081521252018169870358577642406878247617809379438703507680611917202733727325254881261241478932095393966279630780116494509064783820474348964995253980699270483466212883023925683040141625289186884825431052163722948545071861462657064236198334880328270804496423841243628015934453623918334393098013538477663925547308992407837447971289656436525927320393022944966577992333034415848966767948062661079707701191084979122088813385079880682336992096652113094381853927530938705213522632619628730922663298164663977393287865044837389206823109699935734919397816715764291387065393094381806460117865630689810784233257507379318703979092312057638995521531598941877891933986033885241537372692334139629263964139542492920977955028647322518265467091398188884422635537140842298825752390426668385447029207545643061523171446414769129270107510695152670625248859766124744176783702181910478536004072320033367879057075887046655570477512451539298883814277849823681358050683328590137286270462671594456360045006420199030197286247366780251097937510175154617, 818344197777929833123731883702543280940157816690584902821960100198629362956955065874525413762091077432116311275823684280736568836234276736623271787854034919682311995987089627112828800553435676210947810785833676350196807453032511253321957664236359141811507493188886705676698478410130823350031634394715459336232824990917767731597878407552451384475190569258366604249165731212139639307895133784914640263992107265967067795112325399209514438580186140851283475229818027194411831272991058880815904727549326096654597047035022208358718710608530782478734648545826768087637925018109324182847671945935444390020514502903138903340781896649940417037087901088977548266255444493654195418500002243907808717223411713186703295389450322087182370900066108922990211026858252049200838628096887123720967213343220663879110863745459786565442799433416243083656241875837957195481437726719644434098710692232523459448787430546719566510814602704937955195051461942973254641119596894907065028036632488855191380252046964499600421326379965897087692058939769111242804938806608039872441039135004338299087353620216423251897051456444582002147680837586245579967496502137235780644511847426520224603950249809531834547097607220239274224019806604362558676358108445866947667246311496484947418823733212817049865753874948824690015736421794074986407272535611908779271966399040519878047561410112671691068225595049389965601460313462605204015517108122828007496116367171242104430678004693361556895805581508156212221682380407425505020963339672178324313795054771255914068914237930387186030206080174931585660372688662954555245841715899134780022920060472550868571761560891941730248939747465795067051031370431835993473107457273342583886112694844046020282731310526397147716301432878915027314481904767404461473174412769235302475246413517761518374506631431674139133771179016786232576175991514907501238566910058996363378749366287411645527254408972539476319648153099927252583567052455927557345769190365191968132730777570190277280267439723116018749502322599505688573338433434716027561715412961354938605411116951201996810202629484038004286967444446216090696495508441946374639596307602042858868055715614211008881726488969868031513772045668296072485903026132232864598832962194851855696302203162176517560667644752157075463764060195450664191366320672685239409867956917389691817481976316150231268688177198912280467949457692791354310458445365498335792757613595617702092108880799590834611727913553897290349735491450055164612585247730427179291279216029153498545686593794039997735992876859865545474656321323736042666070041220597006324885155563174177537691494123659079202511598263780817609196421769536157317549743254939571962090680564662791411935769778243861775549279472088274369144998730332073017605859390217923880286469181296877438942285985226694286128149517774807542761300969970210713456571736223848838329936717471236567719965434386340698141143307668707881069234608018369010799305846420068704767167743651126620313882520294562574315090730843110167550237894365156403649269480629169800229522346415309646237822111944989333926780172870721492504826291489588057373150872709342722505967277743725708889079815443755699325498416100051023883673707099288884141816615565430699970677836138201486467167913088690647536885086945056677135551569725018241785753688812255859375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/907217322870604402713148091566846920011431927098408061010187486555308792572495799571127366369486854725321500821302830844339904682092966663893100605743195250730802926201664279647653673092100219067902341262813849797852887979729844270041015373849068384328926286146103320448079570978790126235524477693393246336649008033977412201444971588187344428488849636728668833774643110067053202211087102952890855418368627326956767164304870777131498835997328336675054226083549001442594033125986833861561717982211983283069634227186607831635036690030954995231558819607336340757357394251809552936002258971566863978840434665450694548858859288549070931414893755028798960529217422287140855172653232475271293758121821096526356323891164566456059843292556527300062682964851148412229122080170343654449235808264861231278519188908296623224006730687554978972269805647123820177606211034806745510860948110313794266181517399211013088235388316577095388263347492786357001925196929534496014603539278966388231092972214506375562392975372861449067481128783374053479950090627983710492003552348879186317626000950517838526206000045347542495379361151053722405735490905262756249671371814570681807954994673951862441660875082068041999722654461378392364529027696721528625176275788183970062127762954079760865474058610052505933547567255831032643243591128453741074599199580966436081368661386779364968711554183320924647121903282827911303211410151868527555139664272360866690311736761244234126601833842884467852866802649500389861628255766108020040165165561152175458732396892694207133862293266257703410661270882912123910711241891348379392348729945617308294533412383181353464726810667594377435681451687136583775457042582617997567772654376104972890675816138378990125773895144892117989417425581289810688079525374302861973618567543426633167573292234904033523504379489161993536362924683428725562430664142086228172616940764724757122858416437407849109378267180875813487765717323353375581537560436323227869776926963119312239612693631589139961812717884392268960787700225639906046428212044285342685892534192258556499029704037185913663162829645079283831242940856064195448419181190025247069341472723613413963868721980555893413605894469076319734021471345692143340540722494108996450367932426204109445259478632714634353053710971143904996922788139497794706863599550542978240400864496648256587211980213294253251795563326241011582390375060139273135270743505479331705055377554556309750662675204226555696071570703335682555173008492656027054918840860638253453296125081521252018169870358577642406878247617809379438703507680611917202733727325254881261241478932095393966279630780116494509064783820474348964995253980699270483466212883023925683040141625289186884825431052163722948545071861462657064236198334880328270804496423841243628015934453623918334393098013538477663925547308992407837447971289656436525927320393022944966577992333034415848966767948062661079707701191084979122088813385079880682336992096652113094381853927530938705213522632619628730922663298164663977393287865044837389206823109699935734919397816715764291387065393094381806460117865630689810784233257507379318703979092312057638995521531598941877891933986033885241537372692334139629263964139542492920977955028647322518265467091398188884422635537140842298825752390426668385447029207545643061523171446414769129270107510695152670625248859766124744176783702181910478536004072320033367879057075887046655570477512451539298883814277849823681358050683328590137286270462671594456360045006420199030197286247366780251097937510175154617, -1831495615328908082082829289037132258139588200117413435502192567695572293778558878120435400040931208810404095364682914797758364026183909810392018287477351472484502481525714967379744929688044900645961146776462963211388457582744554263494651282834410402007589327916926129497661551590362903736935127737962088092348559430741788414841304327750765575333123881229275313553555124316835026776215082581673605129937806282701568142286976891896043946632054109090202457075668271184169049539942731500951260918936634826910981087672835597114262733922236482821842272433722666738358256892716571504196111071559508721368664206502482201443896062277957369403586707478124253449348658942724607354555903239416621058364400024641168511411803531820355194940827033401829414835985801360595258587336783605789586800187056052636234744401842757412317741990460321937657983518658484941787565074893353620636094532058110672063915558264940260154631746493509596636207397904953714247033214846535441377459248608585456970835502785902690516854051558816892680968796969785843262113680959430158021762024219588725489764360932017128222977291604423063191507429611288498834567348267990601587540578845318208379845107104740114575723690888758877025784418439039269575141029086782286971687397395170504799106545223098975100035370458846433090624832942927792499657574557046492672162238813775564864644512452092715941640755189199658096551791897876234929002858304626638788249214556967700026225766382423004498226664758382824700368633020319450294356749510788373919240878735632498255408801647542298982833541369766260413962079371090094599756372593203002030833956115551011918315974804632788436145290582105803943558928019667552111737268393195142529665742351249846868831085402610761422492025692690314972176238984008768455707482862409239794261050727349018539493440214588066606753815337657359641214403954872244073342071019817376146222252773694439678507432092978893380759951091797910054116662191617354151550946756558408194110974632343322868193205984005422628752059961805408782241688800114636171720106177750537504612320043030446634047975811003762928190095359146510498320247304091139963284500015483340203482156500539503055180951878972166022692637354705262012777586499360856105818463582097053034487672336298138393316990937096134922143606111427850196857619396014253744496527922567944487237833777891428828320685334193954656884789192096247211400081046430145303184481357457102266057762624073176376447468595426118613006978290736937393622415796160356481397700914797420717139941895454836955175010878826144254329206859974448221672791340554150775369523840542292821159610206507523152067125879637716614339869694923745751606332665164578769782627014368759580630424334291497309869758789885393899519622085781672685206499472854834737844873775883771176612662321708501601586047972399994592604814078444757839751576400946662767750966967819619993910845323583305843118805114026375074405491914903767358829538781670653605544036836205839562276082128059577547154990270897789747871312308705818240099567153735533548751063209537350429014724826359035220254465095415309150154447331477578948449079881766309955010601042065615037970375316952211146474394759590712555713623858105613463894485933389993492373616421142001602920222741766789730998359443385727158283714503747052060604095458984375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/907217322870604402713148091566846920011431927098408061010187486555308792572495799571127366369486854725321500821302830844339904682092966663893100605743195250730802926201664279647653673092100219067902341262813849797852887979729844270041015373849068384328926286146103320448079570978790126235524477693393246336649008033977412201444971588187344428488849636728668833774643110067053202211087102952890855418368627326956767164304870777131498835997328336675054226083549001442594033125986833861561717982211983283069634227186607831635036690030954995231558819607336340757357394251809552936002258971566863978840434665450694548858859288549070931414893755028798960529217422287140855172653232475271293758121821096526356323891164566456059843292556527300062682964851148412229122080170343654449235808264861231278519188908296623224006730687554978972269805647123820177606211034806745510860948110313794266181517399211013088235388316577095388263347492786357001925196929534496014603539278966388231092972214506375562392975372861449067481128783374053479950090627983710492003552348879186317626000950517838526206000045347542495379361151053722405735490905262756249671371814570681807954994673951862441660875082068041999722654461378392364529027696721528625176275788183970062127762954079760865474058610052505933547567255831032643243591128453741074599199580966436081368661386779364968711554183320924647121903282827911303211410151868527555139664272360866690311736761244234126601833842884467852866802649500389861628255766108020040165165561152175458732396892694207133862293266257703410661270882912123910711241891348379392348729945617308294533412383181353464726810667594377435681451687136583775457042582617997567772654376104972890675816138378990125773895144892117989417425581289810688079525374302861973618567543426633167573292234904033523504379489161993536362924683428725562430664142086228172616940764724757122858416437407849109378267180875813487765717323353375581537560436323227869776926963119312239612693631589139961812717884392268960787700225639906046428212044285342685892534192258556499029704037185913663162829645079283831242940856064195448419181190025247069341472723613413963868721980555893413605894469076319734021471345692143340540722494108996450367932426204109445259478632714634353053710971143904996922788139497794706863599550542978240400864496648256587211980213294253251795563326241011582390375060139273135270743505479331705055377554556309750662675204226555696071570703335682555173008492656027054918840860638253453296125081521252018169870358577642406878247617809379438703507680611917202733727325254881261241478932095393966279630780116494509064783820474348964995253980699270483466212883023925683040141625289186884825431052163722948545071861462657064236198334880328270804496423841243628015934453623918334393098013538477663925547308992407837447971289656436525927320393022944966577992333034415848966767948062661079707701191084979122088813385079880682336992096652113094381853927530938705213522632619628730922663298164663977393287865044837389206823109699935734919397816715764291387065393094381806460117865630689810784233257507379318703979092312057638995521531598941877891933986033885241537372692334139629263964139542492920977955028647322518265467091398188884422635537140842298825752390426668385447029207545643061523171446414769129270107510695152670625248859766124744176783702181910478536004072320033367879057075887046655570477512451539298883814277849823681358050683328590137286270462671594456360045006420199030197286247366780251097937510175154617, -165455318769153439721433250329798453440105968689698218496923956189689711786494220125641492813496242269204324606390269023368960507433997416963148064816358735138531896369895757982422808669259701606795643741694971318962657502294464048072287211136570198735434191107077556397131367411231348844532792082902810742227314632629494113555423779831400438935208180665970897070891593715357400395227758167607910403688050530759883690961365618795884436710625867836647702927232516894273326834044980662684123742935725660786344583256228885246468665909617784152126734085161416574929622838238372144727260361425907483729580787263031246372700105041159567247910020621667554861810924102726023307854388938213315802688274996115702850866578016549619953382015808400160434620711383506834880837678490218859688661755724467605714425741150651822984868290525187669264482268681921097101957239331211755047567948507587817804511941484399521935183462329351613889154176005108464129800197610056748501265297524819826129841706063495371992880687071348540734245083752712118967820380358569608407444867947279334660670994166938692332757293949977113158078819643981485666184433934608085589696592822549075359730923489862106735071781368841894021726651094049828887471932049767322109540791461630242285174074061119108930709117169847603100320812076261418194338217530032277117800295626318756897944604939054234154182107165535552756480826991226076039873499655499026778472326649847487933864535425728153136153470118300503678614389153775578713502991330567422630596389315778210132446723609301314973355279652626612872624722563857221288720302634099221896126796339886418348620707894606764197277560047761353894496576772372562745375578352288620423849673725647475166495095847738272699904491702605540449212846605282962667208262572087445701146136295859809416242616559865924125029396283241229432253052446206201565938472044111716856789164688311869525986707157587235494398387298275513096381154967996108353637865305956051168806951005218980512582516886973770459809969955965981057165396008862382172142768352562715974040451726104214706736530888358288515235154128660340394518514546814932899907823909906467673119690650483385410351795862006854239068173533114782618839900973341187376628919741801557815373699725634730016998489035927816308788069013674881839521903050913395381984642638477812678002119884929696732290727529068052962607593795551332149171933701180062750086833764434585173949896163319749376392054850979886890504298897190990349675102727241970363214005897543780424385979699596571630397852831255992986573662969860533983156547074459886711003019553810451216266708450343664450369601914542083263385281231940556854646725871800068691609820545336746015585812018063425807401352699837369311641772725933753787795537691700722196848965768686905009045594961128512664095324553116038236301039403113829638451528511759626311282137682478443804699669230653285790346390611245849415424409499258209858145544062304816684888063606097174379874629964278801641801559619129958438321252287496759684908577521559724608361079634200759719481929365696961277368869389512767978234395681999200168698980970509648788030931694717961914015033601194122190447244521018590948547064523818405212010550883508694651849608098393329982632060015116364687164408519276480716277319087524414062500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/907217322870604402713148091566846920011431927098408061010187486555308792572495799571127366369486854725321500821302830844339904682092966663893100605743195250730802926201664279647653673092100219067902341262813849797852887979729844270041015373849068384328926286146103320448079570978790126235524477693393246336649008033977412201444971588187344428488849636728668833774643110067053202211087102952890855418368627326956767164304870777131498835997328336675054226083549001442594033125986833861561717982211983283069634227186607831635036690030954995231558819607336340757357394251809552936002258971566863978840434665450694548858859288549070931414893755028798960529217422287140855172653232475271293758121821096526356323891164566456059843292556527300062682964851148412229122080170343654449235808264861231278519188908296623224006730687554978972269805647123820177606211034806745510860948110313794266181517399211013088235388316577095388263347492786357001925196929534496014603539278966388231092972214506375562392975372861449067481128783374053479950090627983710492003552348879186317626000950517838526206000045347542495379361151053722405735490905262756249671371814570681807954994673951862441660875082068041999722654461378392364529027696721528625176275788183970062127762954079760865474058610052505933547567255831032643243591128453741074599199580966436081368661386779364968711554183320924647121903282827911303211410151868527555139664272360866690311736761244234126601833842884467852866802649500389861628255766108020040165165561152175458732396892694207133862293266257703410661270882912123910711241891348379392348729945617308294533412383181353464726810667594377435681451687136583775457042582617997567772654376104972890675816138378990125773895144892117989417425581289810688079525374302861973618567543426633167573292234904033523504379489161993536362924683428725562430664142086228172616940764724757122858416437407849109378267180875813487765717323353375581537560436323227869776926963119312239612693631589139961812717884392268960787700225639906046428212044285342685892534192258556499029704037185913663162829645079283831242940856064195448419181190025247069341472723613413963868721980555893413605894469076319734021471345692143340540722494108996450367932426204109445259478632714634353053710971143904996922788139497794706863599550542978240400864496648256587211980213294253251795563326241011582390375060139273135270743505479331705055377554556309750662675204226555696071570703335682555173008492656027054918840860638253453296125081521252018169870358577642406878247617809379438703507680611917202733727325254881261241478932095393966279630780116494509064783820474348964995253980699270483466212883023925683040141625289186884825431052163722948545071861462657064236198334880328270804496423841243628015934453623918334393098013538477663925547308992407837447971289656436525927320393022944966577992333034415848966767948062661079707701191084979122088813385079880682336992096652113094381853927530938705213522632619628730922663298164663977393287865044837389206823109699935734919397816715764291387065393094381806460117865630689810784233257507379318703979092312057638995521531598941877891933986033885241537372692334139629263964139542492920977955028647322518265467091398188884422635537140842298825752390426668385447029207545643061523171446414769129270107510695152670625248859766124744176783702181910478536004072320033367879057075887046655570477512451539298883814277849823681358050683328590137286270462671594456360045006420199030197286247366780251097937510175154617, 495511248861710163546423088258455819084067781586232223080825186590595277113176146430514880847326885455878029509710282531479112607642277636713897171260041982302929421349725331405011434636700161398400679133782383842056179270142745353734461020809897090255390769737521018676059608658265557658316299533839780186100558315519455566585908335121220854577208048202467151759570415699863452813398274899524733519547350513927940680821930403729663674978182013963781986059647552452354427310595640182468082323787425784826242682965611071248872983311857285576041599724969741602345519157038491674979605067471489776049297430215746420151907058913137673892016172506040607633918738155448302978781307929695045416663771807183453538577952141869722641080581757419258632282719832589530567055529211540320134249255160506148296253808353269770845230555425418675352305413315642101578362947569392622805574469643091300178891872822100534792385851340402327102540737291719571182348754251909378843657785336081761033680943985928795932766646038178921437062712748878503112589608710200503580163089669397607903823063825461867368706511794352286222068193861253980076748995407753545327413295643440036932212564444565389252384106649402755833081426699155512231812341667483263702055016434519144108645386682394764125302876836788047427837175305703378970879164079593254637006437959033150302657072630366354606061382336877299557940274154935065155874689607883423852460971323474735544128608321806688929719745322920530838616554619223282922815354266364429387040723530086398253824814834468563194560097287105120764179107377684315693209659963032125758287135084406721277172828450383632946057891489266297426483064510727028509809541148607805938826499339304236737254201574489774914159983887221479900190267612253065063510957094686691405206737498776208485960858642679575267651227224041819043177509360092340472211005197911171223529199944387244960938054328680020764336594780774122912988903037033453578367819146864773095090743013335254627483337070172452227065899072577143321688498964219112615403870711552581451997498514475968474110953631761741278056658705446507513313249835978070268991559574789103250441310302621209105742846271318810756424721818408725702160302515920680419201240315221425799177727976303822104338374205315400062462336682106890868256423115551332246999521989924230288166691640337213448035137141855321803444766251360694927159960131825716911063364697887842322105837189957232983372108743948571344449095547495061090880929298428119726289279185351310718652437205010802785114503944166729777840089020162339103083930912514788246190399950904999316945708991165258825747218659184265199632628405182783214708940068383026686010463478640862377191924608550015693832766594926736361725748038038699060066366638291152719409028205051755396918777120750129251809757571345235702061904868559479464678873492695019751639559790463908672664124979901386074533075222165755867084556159715643031908639331210472226835095106769147836244006346803439669009158723807359891666396206314634021553557911271073745976149166875798099455246798280229417176040819827665956747257633582634552259458657677024729321989508023158185063652940880614617037579931971834095058244226561851960020022744977090003995532298851959940898290412507709930174699778202133652725219726562500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/907217322870604402713148091566846920011431927098408061010187486555308792572495799571127366369486854725321500821302830844339904682092966663893100605743195250730802926201664279647653673092100219067902341262813849797852887979729844270041015373849068384328926286146103320448079570978790126235524477693393246336649008033977412201444971588187344428488849636728668833774643110067053202211087102952890855418368627326956767164304870777131498835997328336675054226083549001442594033125986833861561717982211983283069634227186607831635036690030954995231558819607336340757357394251809552936002258971566863978840434665450694548858859288549070931414893755028798960529217422287140855172653232475271293758121821096526356323891164566456059843292556527300062682964851148412229122080170343654449235808264861231278519188908296623224006730687554978972269805647123820177606211034806745510860948110313794266181517399211013088235388316577095388263347492786357001925196929534496014603539278966388231092972214506375562392975372861449067481128783374053479950090627983710492003552348879186317626000950517838526206000045347542495379361151053722405735490905262756249671371814570681807954994673951862441660875082068041999722654461378392364529027696721528625176275788183970062127762954079760865474058610052505933547567255831032643243591128453741074599199580966436081368661386779364968711554183320924647121903282827911303211410151868527555139664272360866690311736761244234126601833842884467852866802649500389861628255766108020040165165561152175458732396892694207133862293266257703410661270882912123910711241891348379392348729945617308294533412383181353464726810667594377435681451687136583775457042582617997567772654376104972890675816138378990125773895144892117989417425581289810688079525374302861973618567543426633167573292234904033523504379489161993536362924683428725562430664142086228172616940764724757122858416437407849109378267180875813487765717323353375581537560436323227869776926963119312239612693631589139961812717884392268960787700225639906046428212044285342685892534192258556499029704037185913663162829645079283831242940856064195448419181190025247069341472723613413963868721980555893413605894469076319734021471345692143340540722494108996450367932426204109445259478632714634353053710971143904996922788139497794706863599550542978240400864496648256587211980213294253251795563326241011582390375060139273135270743505479331705055377554556309750662675204226555696071570703335682555173008492656027054918840860638253453296125081521252018169870358577642406878247617809379438703507680611917202733727325254881261241478932095393966279630780116494509064783820474348964995253980699270483466212883023925683040141625289186884825431052163722948545071861462657064236198334880328270804496423841243628015934453623918334393098013538477663925547308992407837447971289656436525927320393022944966577992333034415848966767948062661079707701191084979122088813385079880682336992096652113094381853927530938705213522632619628730922663298164663977393287865044837389206823109699935734919397816715764291387065393094381806460117865630689810784233257507379318703979092312057638995521531598941877891933986033885241537372692334139629263964139542492920977955028647322518265467091398188884422635537140842298825752390426668385447029207545643061523171446414769129270107510695152670625248859766124744176783702181910478536004072320033367879057075887046655570477512451539298883814277849823681358050683328590137286270462671594456360045006420199030197286247366780251097937510175154617, 29790759953079526987768523517442400572548026384374321136742140475275478961994449659779892385785218200307871211286869455662352838466824032828005144855323079657473960527922584217473892376271218171325456428306265983854832295570393216704974752461135923695837867327519539090679075663607976417299479766876277982635923929918163751472796450505614265487975476907249992889798114095326231170715204304744115533438438647298573860703384829126048519132842223119501423329380368561172153379357758513022427358494125820497439781487103198264824331736341489344464383609125214246051489976243693440336979190668117524820107994696014483732190742070640694019196016946025739696761483917185579158733258333428756086292971783505331259368212567322064971656403159457877337914871861385479177639962645210783797091874277938129139099169006469014400609329609311553724889776175408788582800661775471747863139542133957562052760587661949270858441167050882602103660957702230846798730757625239643037382199946210072128174063839791073547986591153347865260301370013952785527152595938903362420502993943939650774273673833384281742633790491345264366308800009293384222258024229667765669716215948474613052327459594998637373044898819872950085485291125801443773901907057633103404629164319577419496149466872703737469717359089741797910282693271166220471217830576504366761854848483267929278043874917441587689472472886458357469322227357410647758878742270478190642231931282593906611440459510661624103477119431472653997137670516081980312282101288412469805507895942000587890985826863059982777135871792936029579388070483473391200443218894010357726522185449757348663352494912616322277101404971968169716927434994902165996520288318684249604644002962908854259772661814676118422788782530999508147134947730600299289832241676221979982740518245539439512408708229274991599474441542625713822950524160786536948774216217714544572298355811126442225804042323774392535017172268904507461608589196917402288803493091354595480541066060013581672419495256923770892825583349808568763929076638372095284632972281076495299279015044665949590545930602100819486822145136364668059266877398203976176067325722516804766472808002393012882803482482316750813284389127245315960611851924507532725366819321677705238830118434841180076709442935151763298340606050689202065451203489438517313386924048864540936998055433206143810253279495054770478038972663138810605041744886696091410962502422341006518020198363538414467172772363986439540916364855369753662872882123799021637630774500807702528397684561791537031414420674350456229797717411962724245586423942425501021669825491275236406811334652481457249397720120779957019764618734971268642667143963679238918273853222144964013678510632358073792022425869902540054487712957839720406728929871886894267970087425471144515060185875415277499038871421443799374106434093315175399468946224854913020138090242707546493846455211680867190620175258008620079175963719965757254121111421963679669564759000445144099243146658877015285482891900482379811567574093944897972893408977842020994219753672941233821727240764742404641593563001880965060271120249433781443861685537890006066708043580495205681459271422945462755602507304415087157525663299695900946962801910531534303752451631266522051663276037899378007707858392553710937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/907217322870604402713148091566846920011431927098408061010187486555308792572495799571127366369486854725321500821302830844339904682092966663893100605743195250730802926201664279647653673092100219067902341262813849797852887979729844270041015373849068384328926286146103320448079570978790126235524477693393246336649008033977412201444971588187344428488849636728668833774643110067053202211087102952890855418368627326956767164304870777131498835997328336675054226083549001442594033125986833861561717982211983283069634227186607831635036690030954995231558819607336340757357394251809552936002258971566863978840434665450694548858859288549070931414893755028798960529217422287140855172653232475271293758121821096526356323891164566456059843292556527300062682964851148412229122080170343654449235808264861231278519188908296623224006730687554978972269805647123820177606211034806745510860948110313794266181517399211013088235388316577095388263347492786357001925196929534496014603539278966388231092972214506375562392975372861449067481128783374053479950090627983710492003552348879186317626000950517838526206000045347542495379361151053722405735490905262756249671371814570681807954994673951862441660875082068041999722654461378392364529027696721528625176275788183970062127762954079760865474058610052505933547567255831032643243591128453741074599199580966436081368661386779364968711554183320924647121903282827911303211410151868527555139664272360866690311736761244234126601833842884467852866802649500389861628255766108020040165165561152175458732396892694207133862293266257703410661270882912123910711241891348379392348729945617308294533412383181353464726810667594377435681451687136583775457042582617997567772654376104972890675816138378990125773895144892117989417425581289810688079525374302861973618567543426633167573292234904033523504379489161993536362924683428725562430664142086228172616940764724757122858416437407849109378267180875813487765717323353375581537560436323227869776926963119312239612693631589139961812717884392268960787700225639906046428212044285342685892534192258556499029704037185913663162829645079283831242940856064195448419181190025247069341472723613413963868721980555893413605894469076319734021471345692143340540722494108996450367932426204109445259478632714634353053710971143904996922788139497794706863599550542978240400864496648256587211980213294253251795563326241011582390375060139273135270743505479331705055377554556309750662675204226555696071570703335682555173008492656027054918840860638253453296125081521252018169870358577642406878247617809379438703507680611917202733727325254881261241478932095393966279630780116494509064783820474348964995253980699270483466212883023925683040141625289186884825431052163722948545071861462657064236198334880328270804496423841243628015934453623918334393098013538477663925547308992407837447971289656436525927320393022944966577992333034415848966767948062661079707701191084979122088813385079880682336992096652113094381853927530938705213522632619628730922663298164663977393287865044837389206823109699935734919397816715764291387065393094381806460117865630689810784233257507379318703979092312057638995521531598941877891933986033885241537372692334139629263964139542492920977955028647322518265467091398188884422635537140842298825752390426668385447029207545643061523171446414769129270107510695152670625248859766124744176783702181910478536004072320033367879057075887046655570477512451539298883814277849823681358050683328590137286270462671594456360045006420199030197286247366780251097937510175154617, -81740415172017280266856851709831049521923858691622015365731781351408395768526010863818921746833035718162695226031704480355514754757761928433765613952759225138789754543833472349223331604889291489249115204158737040178014666673848041385212317245629213027811484989640693849968634268245964385057279866538659991392541415878621082206958042845180530725016482782983059942363402076408751423949876469503131839258525797541798520370098465612512858016990964419495436249672035921713507841895795660375811803943627933778790462335343312725179468370339543826637862283839987806977254958406135872477151859197383002542222955340776854549897798292533033224983049028004747586237644219632883407666251806311350250915695855805541698619276913204597443518477649881240175337074326583700368089579399675455212114465005121395266400176470522805076921545513160529737707960823212017946727611744372362301676194135942359466596791454982577921983583145806282744318814469532580917591688476838850572868929656939265369477845344266993882136164398328302426118336485719142934327830849599262884692762562510415395828043964829170619803870788086305780636138405960184081551117587631629927333171459026234739413916244570333798106855896424387063581844076607261337894435557046109992551062158360805517353027205979337594425252005876663046730467714413110753743281229159255633442419524152012893809696890449880031123781360353898831906382987597795718030377833331792000910492638254840711881602487372222180213007007515741754671073594340377144814384709971393702714388495104990980710979509869379518657278669795369577065066035804222874129588806764334109497368510033836741429133084465398039377738139890230037823500188634352782392620184878655591968789581133741784815715734828347519043928827109805029857228541883753545144920445042905249731097845507300951802989238395569426310010888472501335609214211327760723590907884708157205291899966804758291855853975352568250661170750661940535676410617324269170079851840680412204405638365209516721407903766918946408785359766922302047381644388478208108474607833385938216293870736243668640744718627259427906716840165237806465324461803559570643145962001058544307433132742347280961104394011879567311683593330259636679133308533438524696359390318078524092262515061911173720671984715638813743491003444998132158689927581891025514669023681823966339790331795136303111240120204995848254378654587631456304738454537553369260757705637623899737293164334672437763315047486227158011631635993747799489819598989451528018719471963341975070761846275938887125344299322031555647456140276354008767015072275398350279180997990406080429782517933133112781680798007086371789062021822110980162991237672283197227580628426206969842905278447717077387050183421827052837672882336793447705228243574301862481208713972448839657369174691466149642763676984800168798908508944083575423592476749289446307641350134166856707187994891178988365494158389738036602186274865657704523092682066304082608759428163001212364530338549926846122292189082461192572958122943504217488956649122457178583996597625532059310850407587884013252257088920466425697060058130402045096824537815814488395584646446275089577749547017933684864343662970160791057923345909922444239982379754583320684103961001534082403089932584095586422273254394531250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/907217322870604402713148091566846920011431927098408061010187486555308792572495799571127366369486854725321500821302830844339904682092966663893100605743195250730802926201664279647653673092100219067902341262813849797852887979729844270041015373849068384328926286146103320448079570978790126235524477693393246336649008033977412201444971588187344428488849636728668833774643110067053202211087102952890855418368627326956767164304870777131498835997328336675054226083549001442594033125986833861561717982211983283069634227186607831635036690030954995231558819607336340757357394251809552936002258971566863978840434665450694548858859288549070931414893755028798960529217422287140855172653232475271293758121821096526356323891164566456059843292556527300062682964851148412229122080170343654449235808264861231278519188908296623224006730687554978972269805647123820177606211034806745510860948110313794266181517399211013088235388316577095388263347492786357001925196929534496014603539278966388231092972214506375562392975372861449067481128783374053479950090627983710492003552348879186317626000950517838526206000045347542495379361151053722405735490905262756249671371814570681807954994673951862441660875082068041999722654461378392364529027696721528625176275788183970062127762954079760865474058610052505933547567255831032643243591128453741074599199580966436081368661386779364968711554183320924647121903282827911303211410151868527555139664272360866690311736761244234126601833842884467852866802649500389861628255766108020040165165561152175458732396892694207133862293266257703410661270882912123910711241891348379392348729945617308294533412383181353464726810667594377435681451687136583775457042582617997567772654376104972890675816138378990125773895144892117989417425581289810688079525374302861973618567543426633167573292234904033523504379489161993536362924683428725562430664142086228172616940764724757122858416437407849109378267180875813487765717323353375581537560436323227869776926963119312239612693631589139961812717884392268960787700225639906046428212044285342685892534192258556499029704037185913663162829645079283831242940856064195448419181190025247069341472723613413963868721980555893413605894469076319734021471345692143340540722494108996450367932426204109445259478632714634353053710971143904996922788139497794706863599550542978240400864496648256587211980213294253251795563326241011582390375060139273135270743505479331705055377554556309750662675204226555696071570703335682555173008492656027054918840860638253453296125081521252018169870358577642406878247617809379438703507680611917202733727325254881261241478932095393966279630780116494509064783820474348964995253980699270483466212883023925683040141625289186884825431052163722948545071861462657064236198334880328270804496423841243628015934453623918334393098013538477663925547308992407837447971289656436525927320393022944966577992333034415848966767948062661079707701191084979122088813385079880682336992096652113094381853927530938705213522632619628730922663298164663977393287865044837389206823109699935734919397816715764291387065393094381806460117865630689810784233257507379318703979092312057638995521531598941877891933986033885241537372692334139629263964139542492920977955028647322518265467091398188884422635537140842298825752390426668385447029207545643061523171446414769129270107510695152670625248859766124744176783702181910478536004072320033367879057075887046655570477512451539298883814277849823681358050683328590137286270462671594456360045006420199030197286247366780251097937510175154617, -7893608629727763954149003658822767017028755106461780497982797036269987124606072667081919894039300769444344658694964974755377369091279382241752995511914233342119532177271790048446152406634319881243378495899206088986464420213705384130160208422690671586813060242054445303516590908726751539235753047771607680278429294242327445543618762648741853595594120531701824193706978827212302719560458613000518703372409182378804074078077634064566021193821435612986920984134608634348941718047337138356661959522771227367162519452698317426763005111080118126715957744903453075547990018163264216550605348085148015202979234905703428023574576014664690129705041757540281069167492761318222851891759755905847346237411798748092272544012948523211919128775447544916375552205894347458682122159679738327313703158990672987463919146793162662201372793665671876236560499364588263997157670993915508734669553598865062813407935856965904404136237375423042513450905312030515500973716709125460294589304594528429790376754611586915864619494053466878001459790645019733337397607549087870354103522839260367550031695155760789707346859617169042436415582521399967395394068117609993005118661119634546766925670741070727838784346302708287807665541781896999864245279467331365891887988090300808252905025724101111463643360063428277762080693635403133266395981270049929834229623118022696694552460679644570347364751083764115686255304069363740358115521242489363739683433850713741480908304313342350045297122920578041936455846376301530292979294801566443528816567647783478964929936537058696482448362494011224248665446856323874340716271790205362074499200506128716776375070957204749554186843068378729444394636973396860575058163347742770750134777419162221554292129537146813090920323513316259953070035054999380353918691885713083967457200295855392610233488872450358960840851925318573846310408619575392594032852496840506694906520056137224009125528980833205686743929719443287429835519721803638649592551737688128300420050682660626655105873415480906038944074413679956030659684809179062862691333683911014281091185029850039517190825707734154805082524780129399380873436496289765071934746360597016382797289889600508029228225060240080467085421522031847123900047601347324536658945595649840526764691243918016668942325694326344685027363164432549748824100224237806245423507980363125190846208425935672024552671890947681460674393977423754892219797390717074913190980897654253349402990810526052699384435980784966757620626259363309576643799300593867624952845580218946765443761709188666612142919084809983655521277720054342089486722847983338868509117801816507153105323863573759703323362823599783721870190676223547494893011950666438188821435128782177191262902108817842258455538143648415727897638912299065522093457995526738603370722758769332580495691294253877860083551749699639158894321904506668523408694045070335178937165885018538777280472139860826052485680738982179956275053914059511072531971583548008742777812596202104884580931256832979498485894414177298865326910329966963475822897700926078903141084829876732471923349456732656305521820686868579197885275990718384730949554766441360694809897454097259000885712429623266821486159921828752377503004843128903053710758662768678307243551118620460806783904326021118164062500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/907217322870604402713148091566846920011431927098408061010187486555308792572495799571127366369486854725321500821302830844339904682092966663893100605743195250730802926201664279647653673092100219067902341262813849797852887979729844270041015373849068384328926286146103320448079570978790126235524477693393246336649008033977412201444971588187344428488849636728668833774643110067053202211087102952890855418368627326956767164304870777131498835997328336675054226083549001442594033125986833861561717982211983283069634227186607831635036690030954995231558819607336340757357394251809552936002258971566863978840434665450694548858859288549070931414893755028798960529217422287140855172653232475271293758121821096526356323891164566456059843292556527300062682964851148412229122080170343654449235808264861231278519188908296623224006730687554978972269805647123820177606211034806745510860948110313794266181517399211013088235388316577095388263347492786357001925196929534496014603539278966388231092972214506375562392975372861449067481128783374053479950090627983710492003552348879186317626000950517838526206000045347542495379361151053722405735490905262756249671371814570681807954994673951862441660875082068041999722654461378392364529027696721528625176275788183970062127762954079760865474058610052505933547567255831032643243591128453741074599199580966436081368661386779364968711554183320924647121903282827911303211410151868527555139664272360866690311736761244234126601833842884467852866802649500389861628255766108020040165165561152175458732396892694207133862293266257703410661270882912123910711241891348379392348729945617308294533412383181353464726810667594377435681451687136583775457042582617997567772654376104972890675816138378990125773895144892117989417425581289810688079525374302861973618567543426633167573292234904033523504379489161993536362924683428725562430664142086228172616940764724757122858416437407849109378267180875813487765717323353375581537560436323227869776926963119312239612693631589139961812717884392268960787700225639906046428212044285342685892534192258556499029704037185913663162829645079283831242940856064195448419181190025247069341472723613413963868721980555893413605894469076319734021471345692143340540722494108996450367932426204109445259478632714634353053710971143904996922788139497794706863599550542978240400864496648256587211980213294253251795563326241011582390375060139273135270743505479331705055377554556309750662675204226555696071570703335682555173008492656027054918840860638253453296125081521252018169870358577642406878247617809379438703507680611917202733727325254881261241478932095393966279630780116494509064783820474348964995253980699270483466212883023925683040141625289186884825431052163722948545071861462657064236198334880328270804496423841243628015934453623918334393098013538477663925547308992407837447971289656436525927320393022944966577992333034415848966767948062661079707701191084979122088813385079880682336992096652113094381853927530938705213522632619628730922663298164663977393287865044837389206823109699935734919397816715764291387065393094381806460117865630689810784233257507379318703979092312057638995521531598941877891933986033885241537372692334139629263964139542492920977955028647322518265467091398188884422635537140842298825752390426668385447029207545643061523171446414769129270107510695152670625248859766124744176783702181910478536004072320033367879057075887046655570477512451539298883814277849823681358050683328590137286270462671594456360045006420199030197286247366780251097937510175154617, 52830632971417037118169626109648531588754603949309841649620591772933674591160429728641956779383005934476756984236120231900212063901357080762891692201814889475707405399226645293960113175059424963641218926217601464608317560111997853669454943914150522690228085069905651615363953953756658188671778984412066463118087541399961354245218587900550792434821400856779068503531033458322255280576789852044264459465004747920057192623719943222245511446210418414096542716375057856394054812117483992315296244953473765908706389363252115390747942376077087761170467246737532137600333079233224670107214423426649611531625939596748306051824376774553267902999723798675560578896162845152643557868876013541416256307898438520282722914142550754817920514326229216818689102292030395007613711948277448626004048437009362311957451814818746931171980002363171584121609449362824177417172118349971548106954537835778614644165804971761266105574658449967736568189065066452155341589562081131793765432180520051390453927926099692105247081998033376127681836947107922184659166521103119427093780710529745444831728156537267504140606704683099736061419548672801129717311010020791633714374436396940081809125009658772822591222997876292596908506912652402621741744758034692799700027677078257179705372749438708665942278998850104476725029056200076158351314048319014249672755340774768708778027205865579320640833255608981789394120744760250395048121598030709811980397739744798571923054635686292595349907139558330467642181384128999600423150748234407729450687392080033697332801083691123439294786327412261197555724877372873221655075731683682019023266773733445506925620397807700258736494696937399948407396021045492996127408010458766619475332587689776051881331878721172523226518392315546621632842320097761657943923631150001480011168243779630858992199909635293106963840748853906426264678477791921840534447618309359543860224976550719897827843288390757876686488717170308085266930563378752372718635413848729240663432044547549539073108921047841979933299966756992320533672780471675507474936205906610999499265111290898258826194913449485800143754043399222093557363764995564919444357179499333310360100212560003628062699675344091925350063817538724576729415654454258256661546990037081864761391635200723872595875039795135757790839585541149361144392130237928554655391585145223085836674329240446512720049160943768914152568813708626230976022306646153921303673809898702673432790220397133307036021094789551610245516079496343394030483179169926114796050016410437596928222801686883861457221656343699230904806846060973331697380855424869991663719443132343357995987645054429914599271631823295224190326447606594168664787981556721129757858231805087340810044069972815565303289927600751012404160592999022596654335068563079699632883222440583413902321777493609262186327006014705892817977218556577161091609635223344757043088700933367308606321862588793059010776357261947480670879655110352714003612639796494499395587724688142205199015527237617843239100629331770159366834295003177978257848773267295346166696641753706633851651027158838092692660072833381706141274662034817721458013918946850041133158803447315575038907399756242001731718966904979307093408388879463582407845241543729576260569834450525503322204177856445312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/907217322870604402713148091566846920011431927098408061010187486555308792572495799571127366369486854725321500821302830844339904682092966663893100605743195250730802926201664279647653673092100219067902341262813849797852887979729844270041015373849068384328926286146103320448079570978790126235524477693393246336649008033977412201444971588187344428488849636728668833774643110067053202211087102952890855418368627326956767164304870777131498835997328336675054226083549001442594033125986833861561717982211983283069634227186607831635036690030954995231558819607336340757357394251809552936002258971566863978840434665450694548858859288549070931414893755028798960529217422287140855172653232475271293758121821096526356323891164566456059843292556527300062682964851148412229122080170343654449235808264861231278519188908296623224006730687554978972269805647123820177606211034806745510860948110313794266181517399211013088235388316577095388263347492786357001925196929534496014603539278966388231092972214506375562392975372861449067481128783374053479950090627983710492003552348879186317626000950517838526206000045347542495379361151053722405735490905262756249671371814570681807954994673951862441660875082068041999722654461378392364529027696721528625176275788183970062127762954079760865474058610052505933547567255831032643243591128453741074599199580966436081368661386779364968711554183320924647121903282827911303211410151868527555139664272360866690311736761244234126601833842884467852866802649500389861628255766108020040165165561152175458732396892694207133862293266257703410661270882912123910711241891348379392348729945617308294533412383181353464726810667594377435681451687136583775457042582617997567772654376104972890675816138378990125773895144892117989417425581289810688079525374302861973618567543426633167573292234904033523504379489161993536362924683428725562430664142086228172616940764724757122858416437407849109378267180875813487765717323353375581537560436323227869776926963119312239612693631589139961812717884392268960787700225639906046428212044285342685892534192258556499029704037185913663162829645079283831242940856064195448419181190025247069341472723613413963868721980555893413605894469076319734021471345692143340540722494108996450367932426204109445259478632714634353053710971143904996922788139497794706863599550542978240400864496648256587211980213294253251795563326241011582390375060139273135270743505479331705055377554556309750662675204226555696071570703335682555173008492656027054918840860638253453296125081521252018169870358577642406878247617809379438703507680611917202733727325254881261241478932095393966279630780116494509064783820474348964995253980699270483466212883023925683040141625289186884825431052163722948545071861462657064236198334880328270804496423841243628015934453623918334393098013538477663925547308992407837447971289656436525927320393022944966577992333034415848966767948062661079707701191084979122088813385079880682336992096652113094381853927530938705213522632619628730922663298164663977393287865044837389206823109699935734919397816715764291387065393094381806460117865630689810784233257507379318703979092312057638995521531598941877891933986033885241537372692334139629263964139542492920977955028647322518265467091398188884422635537140842298825752390426668385447029207545643061523171446414769129270107510695152670625248859766124744176783702181910478536004072320033367879057075887046655570477512451539298883814277849823681358050683328590137286270462671594456360045006420199030197286247366780251097937510175154617];


==> anc/magmacode.txt <==
/***************************************************************************
 * This is the file magmacode.txt for the paper "Optimality and Uniqueness *
 * of the Leech Lattice Among Lattices" by Henry Cohn and Abhinav Kumar.   * 
 * It consists of Magma code which runs under Magma V2.10, but is simple   * 
 * and straightforward enough, so it should be easy to adapt to other      *
 * computer algebra systems.                                               *  
 * Translated into Magma by Dimitar P. Jetchev                             * 
 ***************************************************************************/

/***************************************************************************
 * Running this program requires three input files: mroots.txt,            *
 * mfcoeffs.txt, and mgcoeffs.txt.  These files are almost identical to    *
 * the PARI files roots.txt, fcoeffs.txt, and gcoeffs.txt.  To produce     *
 * mfcoeffs.txt and mgcoeffs.txt, simply replace the equals sign = with a  *
 * colon equals := wherever it occurs (twice in fcoeffs.txt and once in    *
 * gcoeffs.txt).  To turn roots.txt into mroots.txt, do the same to the    *
 * two equals signs in it, delete the first line (starting with \\),       *
 * delete the string "/10^75" before the first semi-colon, and append the  *
 * following line to the end of the file:                                  *
 * roots := [ roots[i]/10^75 : i in [1..#roots] ];                         *
 * (Of course remove the asterisks from the beginning and end of that line *
 * first.)                                                                 *
 ***************************************************************************/

/********************************
 ***** Function Definitions *****
 ********************************/ 
// returns a sequence with all zeros removed
function RemoveZeros(s)
  return [s[i] : i in [1..#s] | s[i] ne 0]; 
end function; 
 
// counts the number of sign changes in a sequence of 1's and -1's
function Changes(s) 
  return #[1 : i in [1..#s-1] | ( s[i] * s[i+1] eq -1 ) ]; 
end function;

// counts the number of sign change in the coefficients of a polynomial
// it takes the signs of the coefficients, removes the zeros and takes
// the number of sign changes
function SignChanges(f)  
  return Changes(RemoveZeros([Sign(Coefficient(f, i)) : i in [0..Degree(f)]])); 
end function; 

// counts the number of sign changes in a sequence 
function SeqSignChanges(s) 
  s := RemoveZeros(s); 
  return #[1 : i in [1..#s-1] | ( Sign(s[i]) * Sign(s[i+1]) eq -1 ) ];  
end function;

// returns Floor(sqrt(k)) - we write it, because we should avoid floating point 
// computations. It is inefficient, but this doesn't matter in the particular 
// case since the function is applied to at most three-digit numbers.  
function fsqrt(k)
  i := 0;
  while i^2 lt k do
    i := i + 1;
  end while; 
  if i^2 gt k then 
    i := i - 1;
  end if;  
  return i; 
end function; 

// computes the polynomial g(z) = f(az + b)
function PolySub(f, a, b)
  P<z> := Parent(f); // Figure out which polynomial ring f is over.
  m := 1 + fsqrt(Degree(f));  
  h := [];
  g := (a*z + b)^m; 
  for i in [1..m] do
    h[i] := P!Coefficient(f, m - 1 + m*(i - 1));
    // P! does type coercion so h[i] is a polynomial, not a rational.
    for j in [1..m-1] do  
      h[i] := h[i]*(a*z + b) + Coefficient(f, m - 1 - j + m*(i - 1));
    end for; 
  end for; 
  k := h[m]; 
  for i in [1..m-1] do 
    k := g*k + h[m-i]; 
  end for; 
  return k;
end function;

// reverses the coefficients of a polynomial 
function PolyReverse(f)
  P<z> := Parent(f); 
  g := 0; 
  d := Degree(f); 
  for i in [0..Degree(f)] do 
    g := g + z^(d - i)*Coefficient(f, i); 
  end for; 
  return g;
end function; 

// Uses Descartes' rule of sign to bound the number of roots in (a, b)
// as discussed in Appendix A
function Descartes(f, a, b)
  P<z> := Parent(f); 
  g := PolySub(f, a - b, b);
  d := Degree(g);  
  h := PolyReverse(g); 
  k := PolySub(h, 1, 1); 
  return SignChanges(k); 
end function; 

// Tests whether x is strictly between a and b. Doesn't care 
// whether a > b or a < b. Inefficiently implemented. 
function IsBetween(x, a, b)
  return ( ( (x gt a) and (x lt b) ) or ( (x lt a) and (x gt b) ) );   
end function;  

// Upper bound for exp(-x) for 0 < x < 60. Off by at most 10^(-100) inside this range  
function eUpper(x) 
  s := 0;
  exp := 1; 
  fact := 1;
  for j in [0..350] do
    s := s + exp / fact; 
    exp := (-x) * exp;
    fact := fact * (j + 1);  
  end for;  
  return s;
end function; 

// Lower bound for exp(-x) for 0 < x < 60. Off by at most 10^(-100) inside this range
function eLower(x)
  s := 0;
  exp := 1; 
  fact := 1;
  for j in [0..351] do
    s := s + exp / fact; 
    exp := (-x) * exp;
    fact := fact * (j + 1);  
  end for;  
  return s;
end function; 

// A mildly technical function used to rescale polynomials, which takes 
// as inputs a polynomial in z called f and an integer sc.
// It then returns f evaluated at z/sc and then multiplied by the
// degree(poly) power of sc.  The point is this:  Suppose one wants to plug
// in a rational number of denominator sc.  It's often much faster to plug
// the numerator into PolyScale(f, sc) than the original number into f
// (one just has to remember to divide by a power of sc afterwards, and if
// one just wants to check signs one can ignore that).  
// The advantage is that only integer arithmetic is involved, and MAGMA 
// doesn't waste a lot of time reducing fractions to lowest terms.
function PolyScale(f, sc)
  P<z> := Parent(f); 
  d := Degree(f);
  g := 0; 
  for i in [0..d] do 
    g := g + sc^(d - i) * Coefficient(f, i) * z^i;   
  end for;
  return g; 
end function; 

// SkipSeq(s,j) takes a sequence s and returns it with its j-th entry removed:
function SkipSeq(s, j)
  return [s[i] : i in [1..j-1]] cat [s[i] : i in [j+1..#s]];  
end function; 

// checks whether x is positive 
function positive(x)
  if x gt 0 then return true;
  end if;
  return false;   
end function; 

// checks whether x is negative
function negative(x)
  if x lt 0 then return true; 
  end if; 
  return false;   
end function;  

// Computes the polynomials G(i,j,g), without using any integration, i.e. 
// we compute them using exact rational arithmetic.  This amounts to taking
// the integrals defining G(i,j,g) in the Maple file and explicitly evaluating
// them by hand (they became gamma integrals).  Here G(i,j,g) is
// G_{i,j}(g)/vol(S^23) from the paper.

function G(i,j,g) 
  if ((i+j) mod 2) eq 1 then return 0; 
  else return 39916800/Factorial(((i+j) div 2)+11)*
       &+[Binomial(j,2*k)*(1-g^2)^k*g^(j-2*k)*Factorial(i+j-2*k)/2^(i+j)/
       Factorial((i+j-2*k) div 2)*Factorial(2*k)/Factorial(k) : k in [0..Floor(j/2)]];
  end if;   
end function; 

// an auxiliary function which is used in the computations of the intersection numbers 
function pp(u,v)
  if (u eq 1) or (u eq -1) then
    if v eq 0 then return 1; 
    else return 0;
    end if;  
  end if;  
  if (v eq 1) or (v eq -1) then
    if u eq 0 then return 1; 
    else return 0;
    end if;  
  end if;
  return -1;   
end function; 

// an auxiliary function used for intersection numbers computation 
function qq(u,v)
  if u eq 1 then
    if v eq 1/2 then return 1; 
    else return 0; 
    end if; 
  end if;  
  if u eq -1 then 
    if v eq -1/2 then return 1; 
    else return 0; 
    end if; 
  end if; 
  if v eq 1 then
    if u eq 1/2 then return 1; 
    else return 0;
    end if;  
  end if;   
  if v eq -1 then 
    if u eq -1/2 then return 1; 
    else return 0;
    end if; 
  end if; 
  return -1; 
end function; 

// an auxiliary function, used for the intersection number computations 
function rr(u,v)
  if u eq 1 then
    if v eq 1/4 then return 1; 
    else return 0; 
    end if; 
  end if;  
  if u eq -1 then 
    if v eq -1/4 then return 1; 
    else return 0; 
    end if; 
  end if; 
  if v eq 1 then
    if u eq 1/4 then return 1; 
    else return 0;
    end if;  
  end if;   
  if v eq -1 then 
    if u eq -1/4 then return 1; 
    else return 0;
    end if; 
  end if; 
  return -1; 
end function; 

// Computes the sum of the absolute values of the coefficients other than the 0th 
// of a polynomial (it will be used to get the 8190*sigma bound from the paper):
function CoeffSum(f)
  P<x> := Parent(f); 
  c := Coefficients(P!f);
  if (#c eq 1) or (#c eq 0) then 
    return 0;
  end if;  
  return &+[Abs(c[i]) : i in [2..Degree(f)+1]];
end function; 

// computes the norm |A|_\infty of an n x n matrix A
function ComputeInfinityNorm(A,n) 
  // We first assign the returned value of Max to a variable because 
  // Max returns two values, but we do not care about the second one, 
  // which is just an index (it is discarded here)
  m := Max([&+[Abs(A[i][j]) : j in [1..n]]: i in [1..n]]); 
  return m; 
end function; 

// Calculates the number of distinct roots of f in the interval [a, b]
// assuming f(a) and f(b) are nonzero.  See Corollary 7.4 (Sturm's theorem)
// in "Fundamental Problems of Algorithmic Algebra" by C. K. Yap.
function Sturm(f, a, b)
   P<x> := Parent(f);  
   s := []; 
   s[1] := f;
   s[2] := Derivative(f);
   k := 2;  
   while s[k] ne 0 do   
     s[k+1] := -( s[k-1] mod s[k] );
     k := k+1; 
   end while;
   sa := [Evaluate(s[i], a) : i in [1..#s]]; 
   sb := [Evaluate(s[i], b) : i in [1..#s]];	  
   return SeqSignChanges(sa) - SeqSignChanges(sb);   
end function;

// Same thing but with b = infinity:
function SturmInf(f, a)
   P<x> := Parent(f);  
   s := []; 
   s[1] := f;
   s[2] := Derivative(f);
   k := 2;  
   while s[k] ne 0 do   
     s[k+1] := -( s[k-1] mod s[k] );
     k := k+1; 
   end while;
   sa := [Evaluate(s[i], a) : i in [1..#s-1]]; 
   sb := [Coefficient(s[i], Degree(s[i])) : i in [1..#s-1]];	  
   return SeqSignChanges(sa) - SeqSignChanges(sb);   
end function;

// Computes recursively Jacobi Polynomials evaluated at x
function Jacobi(n, alpha, beta, x)
  if n eq 0 then 
    return 1;
  end if; 
  return (alpha+n)*(1+x)/(2*n)*Jacobi(n-1,alpha,beta+1,x) - 
         (beta+n)*(1-x)/(2*n)*Jacobi(n-1,alpha+1,beta,x); 
end function; 

// Computes recursively Jacobi polynomials as polynomials in x
function PolyJacobi(n, alpha, beta)
  P<x> := PolynomialRing(Rationals());
  if n eq 0 then return 1;
  end if;
  return (alpha+n)*(1+x)/(2*n)*P!PolyJacobi(n-1,alpha,beta+1) -
         (beta+n)*(1-x)/(2*n)*P!PolyJacobi(n-1,alpha+1,beta);
end function;
/***************************************
 ***** End of Function Definitions *****
 ***************************************/ 



/*********************************************************************** 
 Reading the roots and the coefficients of the polynomial from the files 
 mroots.txt and mfcoeffs.txt.
 NOTE: we read the coefficients as c0, c[1], c[2], ..., c[803] (c0 is the 
       free term - there is no typo), and the roots as r, roots[1], roots[2], 
       ..., roots[200]; the coefficients for g are read as a[1], ..., a[37]          
 ***********************************************************************/ 
load "mroots.txt"; 
load "mfcoeffs.txt"; 
load "mgcoeffs.txt";

// definition of some constants 
n := 24;
alpha := n/2-1;
scale := 10^3000;
epsilon := 6733*10^(-30);
mu := 3981*10^(-16);
nu := 3219*10^(-15);
omega := 1703*10^(-14);
P<z> := PolynomialRing(Rationals()); 

// we define the vector z0 to consist of the roots z_i from for the paper;  
// it is called z0 to avoid confusion with the variable z in the polynomial ring
z0 := [2513274122, 3769911184, 5026548245, 6283185307, 7539822368, 8796459430, 10053096491, 11309733552, 12566370614, 13823007675];
z0 := [ z0[i] / 10^8 : i in [1..#z0] ]; 

print "Computing Laguerre polynomials ...";
// Computing Laguerre polynomials from degree 1 up through 37:
lag := [];
lag[1] := 1+alpha-z;
lag[2] := ( (1+alpha)*(2+alpha)-2*(2+alpha)*z+z^2 ) / 2;
for i in [2..37-1] do
  lag[i+1] := -(z - alpha - 2*i - 1)*lag[i]/(i + 1) - (i + alpha)/(i + 1) * lag[i - 1];
end for;

// Computing the scaled Laguerre polynomials of degree from 1 up through 803
slag := [];
slag[1] := 1+alpha-z;
slag[2] := (1+alpha)*(2+alpha)-2*(2+alpha)*z+z^2;
for i in [2..803-1] do 
  slag[i+1] := -(z - alpha - 2*i - 1)*slag[i] - i*(i + alpha)*slag[i - 1];
end for;  

// Define f and fhat (note that these carry a subscript 0 in Appendix A,
// but we don't bother to carry it around here).
// Also keep in mind that z here means 2*Pi*|x|^2 and the exp(-Pi*|x|^2)
// factors are missing, but this is all explained in Appendix A.
print "Computing f and fhat ..."; 
f := c0 + &+[ c[i]*slag[i]: i in [1..803] ];
fhat := c0 + &+[ c[i]*(-1)^i*slag[i] : i in [1..803] ];
print "Computing scaled derivatives of f and fhat ..."; 
scfderiv := PolyScale(Derivative(f), 10^350);
scf := PolyScale(f, 10^75);
scfhatderiv := PolyScale(Derivative(fhat), 10^350);
scfhat := PolyScale(fhat, 10^75);

// g and ghat will be g and g^ from the paper, except that z denotes 2*Pi*|x|^2
// and they are missing a factor of exp(-z/2).
print "Computing g and ghat ..."; 
g := 1 + &+[ a[j] * lag[j] : j in [1..37] ]; 
ghat := 1 + &+[ (-1)^j*a[j]*lag[j] : j in [1..37] ]; 



/**********************************************
 ***** Verifications for the polynomial f *****
 **********************************************/ 

// First we check by Descartes' rule of signs that f has no roots for z
// greater than the ceiling of roots[200].  As explained above regarding
// assertions, we need to check that this assertion (that the number of sign
// changes equals 0) evaluates to 1.
print "Verifying that f has no roots bigger than roots[200] ..."; 
SignChanges(PolySub(f, 1, Ceiling(roots[200]))) eq 0; 

// Now we check that f never vanishes at the floor or ceiling of roots[i].
// For each of these there are 200 conditions (for different i), so we just
// sum the evaluations of these assertions and check that we get 200.
print "Verifying that f never vanishes at Floor(roots[i]) for i = 1, 2, ..., 200 ..."; 
200 eq #[ 1 : i in [1..200] | Evaluate(f, Floor(roots[i])) ne 0 ];
print "Verifying that f never vanishes at Ceiling(roots[i]) for i = 1, 2, ..., 200 ..."; 
200 eq #[ 1 : i in [1..200] | Evaluate(f, Ceiling(roots[i])) ne 0 ]; 

// f doesn't vanish between ceil(roots[i]) and floor(roots[i+1]):
print "Verifying that f doesn't vanish between Ceiling(roots[i]) and Floor(roots[i+1]) ..."; 
199 eq #[ 1 : i in [1..199] | Descartes(f, Ceiling(roots[i]), Floor(roots[i+1])) eq 0];

// f'' has no roots (strictly) between floor(roots[i]) and ceil(roots[i]):
print "Verifying that f'' has no roots between Floor(roots[i]) and Ceiling(roots[i]) ..."; 
200 eq #[ 1 : i in [1..200] | Descartes(Derivative(Derivative(f)), Floor(roots[i]), Ceiling(roots[i])) eq 0 ]; 

// We next check that f' is positive at roots[i] - 10^(-350) and negative at
// roots[i] + 10^(-350).  As discussed above, we use the pre-scaled versions to
// reduce this to fast integer arithmetic.  At the same time we also
// bound the size of f' at these points.  Here we are looking at more
// than the sign of the output from PolyScale, so we need to return to
// put the denominator factors back in (as explained in the comments for
// PolyScale).  We also stick in a factor of scale (i.e., 10^3000) to bring
// things back down to an understandable scale.
print "Verifying inequalities on f'(roots[i] - 10^(-350)) ..."; 
200 eq #[1:i in [1..200] | IsBetween(Evaluate(scfderiv, 10^350*roots[i]-1), 0, 10^285*scale*10^(350*Degree(scfderiv)))];
print "Verifying inequalities on f'(roots[i] + 10^(-350)) ..."; 
200 eq #[1:i in [1..200] | IsBetween(Evaluate(scfderiv, 10^350*roots[i]+1), 0, -10^285*scale*10^(350*Degree(scfderiv)))];

// Finally we bound f at roots[i].  Remember that scf involved a scaling
// factor of 10^75, not 10^350, so we must use that here.
print "Verifying the bound for f at roots[i] ..."; 
200 eq #[1:i in [1..200] | Evaluate(scf, 10^75*roots[i]) lt -10^(-55)*scale*10^(75*Degree(scf))]; 

// We check that f has only one root up to floor(roots[1]):
print "Verifying that f has only one root up to Floor(roots[1]) ..."; 
Descartes(f,0,Floor(roots[1])) eq 1; 

// That root comes before r:
print "Verifying that this root comes before r ..."; 
Evaluate(f,0) gt 0; 
Evaluate(f,r) lt 0; 

// We will examine the size of r shortly.  First we deal with fhat.
// All the following assertions are completely analogous to (and in the same 
// order as) the corresponding assertions for f:
print "Verifying that fhat has no roots bigger than Ceiling(roots[200]) ...";   
SignChanges(PolySub(fhat, 1, Ceiling(roots[200]))) eq 0; 
print "Verifying that fhat does not vanish at Floor(roots[i]) for i = 1, 2, ..., 200 ..."; 
200 eq #[ 1 : i in [1..200] | Evaluate(fhat, Floor(roots[i])) ne 0 ];
print "Verifying that fhat does not vanish at Ceiling(roots[i]) for i = 1, 2, ..., 200 ..."; 
200 eq #[ 1 : i in [1..200] | Evaluate(fhat, Ceiling(roots[i])) ne 0 ]; 
print "Verifying that fhat does not vanish between Ceiling(roots[i]) and Floor(roots[i+1]) ..."; 
199 eq #[ 1 : i in [1..199] | Descartes(fhat, Ceiling(roots[i]), Floor(roots[i+1])) eq 0 ]; 
print "Verifying that fhat'' does not vanish between Ceiling(roots[i]) and Floor(roots[i+1]) ..."; 
200 eq #[ 1 : i in [1..200] | Descartes(Derivative(Derivative(fhat)), Floor(roots[i]), Ceiling(roots[i])) eq 0 ]; 
print "Verifying inequalities on fhat'(10^350*roots[i] - 1) for i = 1, 2, ..., 200 ..."; 
200 eq #[1 : i in [1..200] | IsBetween(Evaluate(scfhatderiv, 10^350*roots[i] - 1), 0, -10^285*scale*10^(350*Degree(scfderiv)))]; 
print "Verifying inequalities on fhat'(10^350*roots[i] + 1) for i = 1, 2, ..., 200 ..."; 
200 eq #[1 : i in [1..200] | IsBetween(Evaluate(scfhatderiv, 10^350*roots[i] + 1), 0, 10^285*scale*10^(350*Degree(scfderiv)))]; 
print "Verifying that fhat' is positive at 10^75*roots[i] ..."; 
200 eq #[ 1 : i in [1..200] | Evaluate(scfhat, 10^75*roots[i]) gt 10^(-55)*scale*10^(75*Degree(scfhat))]; 

// For fhat there is some additional code needed to check non-negativity
// up to Floor(roots[1]) (which is not an issue for f).  We won't comment on it
// line by line, because it uses exactly the same techniques as above.
// Note that we don't bother with the pre-scaling.  When you're doing something
// 200 times the savings is worth it, but for a single command one might as
// well choose simplicity over speed.
print "Verifying that fhat has no root between Ceiling(r) and Floor(roots[1]) ..."; 
Descartes(fhat,Ceiling(r),Floor(roots[1])) eq 0; 
print "Verifying that fhat does not vanish at Ceiling(r) ..."; 
Evaluate(fhat, Ceiling(r)) ne 0; 
print "Verifying that fhat has no root between 0 and Floor(r) ..."; 
Descartes(fhat, 0, Floor(r)) eq 0; 
print "Verifying that fhat does not vanish at Floor(r) ..."; 
Evaluate(fhat, Floor(r)) ne 0; 
print "Verifying that fhat(0) > 0 ...";
Evaluate(fhat, 0) gt 0; 
print "Verifying that fhat'' has no root between Floor(r) and Ceiling(r) ..."; 
Descartes(Derivative(Derivative(fhat)), Floor(r), Ceiling(r)) eq 0; 
print "Verifying inequalities on fhat'(r - 10^(-350)) ..."; 
IsBetween(Evaluate(Derivative(fhat), r-10^(-350)), 0, -10^285*scale); 
print "Verifying inequalities on fhat'(r + 10^(-350)) ...";
IsBetween(Evaluate(Derivative(fhat), r+10^(-350)), 0, 10^285*scale);
print "Verifying that fhat(r) > 10^(-55)*scale ..."; 
Evaluate(fhat, r) gt 10^(-55)*scale; 

// EightPiL and EightPiU will denote rational lower and upper bounds (resp.)
// for 8*Pi.  The assertions following the definitions check this property.
// They are the only use of floating-point arithmetic in this file.
print "Evaluations for the lower and upper bound for Pi ...";  
EightPiL := 251327412287183459077011470662360230735773551950008465677995567384625312502896719890242786027369365438/10^100;
EightPiU := 251327412287183459077011470662360230735773551950008465677995567384625312502896719890242786027369365439/10^100;
print "Comparing with Pi ...";
EightPiL lt 8*Pi(RealField(), 1000);
8*Pi(RealField(), 1000) lt EightPiU;

// We check that r is as small as we think it is.  Note that to prove a
// rigorous upper bound for r, we must compare it with a lower bound for pi.
// Also, instead of writing 6.851*10^(-32), which denotes an inexact floating
// point number in Magma, we write the exact rational number 6851*10^(-3-32).
print "Verifying that r is small enough ..."; 
r lt EightPiL * (1+6851*10^(-3-32))^2; 

// Thus, the unique sign change of our function comes before
// z = 8*Pi*(1+6.851*10^(-32))^2, or equivalently |x| = 2*(1+6.851*10^(-32)).

// Finally, we need to check that f_1(0) and f_1^(0) are equal to 1.
print "Verifying f(0) = 1 ...";
Evaluate(f, 0) eq scale; 
print "Verifying fhat(0) = 1 ..."; 
Evaluate(fhat, 0) eq scale; 
 
// This concludes the verification of the hypotheses of the linear programming bounds.  

// We still need to check some numerical assertions used in the rest of Subsection 4.1.
// First, the function f from the paper (i.e., including the Gaussian factor)
// is decreasing up to radius r.  We actually check it up to ceil(r)=26.
// fprime denotes the polynomial factor in the derivative of f_1;  the -f/2
// comes from applying the product rule for derivatives when one includes
// the Gaussian.
print "Verifying Ceiling(r) = 26 ...";
Ceiling(r) eq 26; 
fprime := Derivative(f)-f/2;
print "Verifying that fprime(26) < 0 ..."; 
Evaluate(fprime, 26) lt 0; 
print "Verifying that fprime(28) > 0 ..."; 
Evaluate(fprime, 28) gt 0; 
print "Verifying that fprime has a unique root between 0 and 32 ..."; 
Descartes(fprime, 0, 32) eq 1; 

// Now we check numerous numerical assertions about values of f.  First the
// bound at |x|=2.  Note that we plug EightPiL in when we are proving
// an upper bound (and not EightPiU), because the left hand side is a
// decreasing function of z.
print "Verifying numerical assertions about values of f ..."; 
(Evaluate(f, EightPiL)*eUpper(EightPiL/2)*196560) lt 1644104221*10^(-9-30)*scale; 
 
// We define several constants, each slightly greater ("up") or lesser ("low")
// then one of r, roots[1], roots[2], or roots[3]:
rup := 251327412287183459077011474046684899112528575189229538716365742283331756334996459992514031703655482338/10^100;
roots1low := 376991118430475069756045650173635419011140930390883035566535527717775575517486240287818532466447913090/10^100;
roots1up := 376991118431075307474988761813445273196179725459142361467451174436100361991203919382909825615660183226/10^100;
roots2low := 502654824571131379313720198909254831200534010761570729802897115783805245670397250432385780262215723300/10^100;
roots2up := 502654824577602456994325683740186091742560197038463132909085153754696004341189629128585363847261738454/10^100;
roots3low := 628318530696564464553435256497834744652168130823696124528632435322840328082517416155126007511946468998/10^100;
roots3up := 628318530739352830831622096813966409026699628926346203861345401600286234431966183296087922624900358194/10^100;

// These constants are bounds for the endpoints of the intervals in Prop. 4.3 (involving epsilon, mu, nu, omega):
print "Verifying inequalities for constants ..."; 
rup lt EightPiL*(1+6733*10^(-3-27))^2; 
roots1low gt 3/2*EightPiU*(1-3981*10^(-3-13))^2; 
roots1up lt 3/2*EightPiL*(1+3981*10^(-3-13))^2; 
roots2low gt 2*EightPiU*(1-3219*10^(-3-12))^2; 
roots2up lt 2*EightPiL*(1+3219*10^(-3-12))^2; 
roots3low gt 5/2*EightPiU*(1-1703*10^(-3-11))^2; 
roots3up lt 5/2*EightPiL*(1+1703*10^(-3-11))^2; 

// We must check that indeed the values of f are bounded as desired.
// First we check it at the endpoints of the intervals.  (Note that elower
// is used below rather than eupper because of the negative factors.)
print "Verifying that the values of f are bounded as desired ..."; 
2*Evaluate(f, rup)*eLower(rup/2) lt -1644104221*10^(-9-30)*scale;
2*Evaluate(f, roots1low)*eLower(roots1low/2) lt -1644104221*10^(-9-30)*scale; 
2*Evaluate(f, roots1up)*eLower(roots1up/2) lt -1644104221*10^(-9-30)*scale;
2*Evaluate(f, roots2low)*eLower(roots2low/2) lt -1644104221*10^(-9-30)*scale; 
2*Evaluate(f, roots2up)*eLower(roots2up/2) lt -1644104221*10^(-9-30)*scale; 
2*Evaluate(f, roots3low)*eLower(roots3low/2) lt -1644104221*10^(-9-30)*scale; 
2*Evaluate(f, roots3up)*eLower(roots3up/2) lt -1644104221*10^(-9-30)*scale; 

// Finally we check that the desired inequalities between these points
// by checking that fprime has exactly six sign changes, in between these points:
print "Checking the desired inequalities between the points ..."; 
Evaluate(fprime, rup) lt 0; 
Evaluate(fprime, roots1low) gt 0;
Evaluate(fprime, roots1up) lt 0; 
Evaluate(fprime, roots2low) gt 0; 
Evaluate(fprime, roots2up) lt 0;
Evaluate(fprime, roots3low) gt 0;
Evaluate(fprime, roots3up) lt 0; 
Descartes(fprime,0, Ceiling(roots3up)) eq 6; 

// This completes everything we need to check about f for Subsection 4.1 of the paper.

/*****************************************************
 ***** End of Verifications for the polynomial f *****
 *****************************************************/ 



/**********************************************
 ***** Verifications for the Polynomial g *****
 **********************************************/

// We check that they have the desired roots:
print "Verifying that g and ghat have the desired roots ..."; 
9 eq #[ 1 : i in [2..10] | Evaluate(g, z0[i]) eq 0 ];
8 eq #[ 1 : i in [3..10] | Evaluate(Derivative(g), z0[i]) eq 0 ]; 
10 eq #[ 1 : i in [1..10] | Evaluate(ghat, z0[i]) eq 0 ];
10 eq #[ 1 : i in [1..10] | Evaluate(Derivative(ghat), z0[i]) eq 0 ];

// We check that once we divide out by the known roots, g and ghat have no
// remaining positive roots:
0 eq SturmInf((g div ((z-z0[2]) * &*[(z-z0[i])^2 : i in [3..10]])),0);
0 eq SturmInf((g div (&*[(z-z0[i])^2 : i in [1..10]])),0);

// Miscellaneous inequalities:
print "Verifying miscellaneous inequalities ..."; 
Evaluate(g, 0) gt 0; 
Evaluate(ghat, 0) gt 0; 
z0[2] lt (EightPiL/4)*6*(1-3981*10^(-3-13))^2; 

// We will check that g (including the exp(-z/2) factor, as in the paper)
// is decreasing on [8*Pi,8*Pi(1+epsilon)^2], in fact on
// [EightPiL,EightPiU*(1+6733*10^(-3-27))^2].
// Note that of course the upper endpoint comes before z0[2] (the sign change of g):
print "Verifying that the upper endpoint comes before z0[2] (the sign change of g) ..."; 
EightPiU*(1+6733*10^(-3-27))^2 lt z0[2]; 

// Thus since exp(-z/2) is decreasing and g is positive, it will suffice
// to check that g (without the exp(-z/2) factor) is decreasing on this interval.

// If we extend the interval by rounding its endpoints up/down to the nearest
// integer (which is faster than dealing with ugly rationals), then there is only
// one root:
print "Verifying that there is only one root for the derivative of g in the interval ..."; 
1 eq Descartes(Derivative(g),Floor(EightPiL),Ceiling(EightPiU*(1+6733*10^(-3-27))^2)); 

// That root comes before EightPiL, and g is decreasing for the rest of the 
// interval:
print "Verifying that the root is before EightPiL and g is decreasing for the rest of the interval ..."; 
Evaluate(Derivative(g), Floor(EightPiL)) gt 0; 
Evaluate(Derivative(g), EightPiL) lt 0; 

// Finally, we check that the lower bound at the end of the proof of Lemma 4.4
// is greater than 196559.  Because g was decreasing starting at EightPiL
// we can use that in the denominator (note that z is 8*Pi when |x|=2):
print "Verifying that the lower bound at the end of Lemma 4.4 is greater than 196559 ..."; 
(Evaluate(ghat, 0) - Evaluate(g, 0)) / (Evaluate(g, EightPiL) * eUpper(EightPiL / 2)) gt 196559; 

/*****************************************************
 ***** End of Verifications for the Polynomial g *****
 *****************************************************/



// Computer calculations needed for the proofs of equation (9.2) and (9.3) 
// and the claims immediately following (9.3).

// p will be the vector (1,2,3,...,24):
p := [i : i in [1..24]];

// lb will be a sequence whose entries are our basis of the Leech lattice,
// except without the 1/sqrt(8) factor:
lb := [];
lb[1] := [4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]; 
lb[2] := [4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0];  
lb[3] := [4, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]; 
lb[4] := [4, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]; 
lb[5] := [4, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]; 
lb[6] := [4, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]; 
lb[7] := [4, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0];
lb[8] := [2, 2, 2, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]; 
lb[9] := [4, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]; 
lb[10] := [4, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]; 
lb[11] := [4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]; 
lb[12] := [2, 2, 2, 2, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]; 
lb[13] := [4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]; 
lb[14] := [2, 2, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]; 
lb[15] := [2, 0, 2, 0, 2, 0, 2, 0, 2, 0, 2, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0]; 
lb[16] := [2, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0]; 
lb[17] := [4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0]; 
lb[18] := [2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0]; 
lb[19] := [2, 0, 0, 2, 2, 2, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0]; 
lb[20] := [2, 2, 0, 0, 2, 0, 2, 0, 2, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0]; 
lb[21] := [0, 2, 2, 2, 2, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0]; 
lb[22] := [0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0]; 
lb[23] := [0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 2, 0, 2, 0, 2, 0, 2, 0, 2, 0];
lb[24] := [-3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]; 

// leechgram is the Gram matrix for our Leech lattice basis (note that the 1/8
// factor puts the missing 1/sqrt(8) back in):
LeechGram := Matrix(Rationals(), 24, 24, [[1/8*&+[lb[i][k] * lb[j][k] : k in [1..24]] : j in [1..24]] : i in [1..24]]); 

// The following loop adds the absolute values of all 22-by-22 minors of
// the Gram matrix.  S will denote the running total.
print "Computing the sum of the absolute values of all 22x22 minors ..."; 
S := 0;
k := 1; 
while k le 23 do 
  l := k;
  while l le 23 do 
    m := 1; 
    while m le 23 do 
      n := m; 
      while n le 23 do 
        u := SkipSeq(SkipSeq(p, k), l); 
        w := SkipSeq(SkipSeq(p, m), n); 
        M := Matrix(Rationals(), 22, 22, [ [ LeechGram[u[i]][w[j]] : j in [1..22] ] : i in [1..22] ]);  
        S := S + Abs(Determinant(M));
        n := n + 1;
      end while; 
      m := m + 1; 
    end while; 
    l := l + 1; 
  end while; 
  k := k + 1; 
end while; 

print "Verifying that the sum of the absolute values of all 22x22 minors is 818153 ..."; 
S eq 818153; 

// Now we need to bound the contributions from the other minors
// The bound in the paper involves square roots, for which we will
// use rational upper bounds.  U1 will be a vector whose i-th entry
// is a rational upper bound for i^(i/2), and U2 will be a vector
// whose i-th entry is a rational upper bound for
// (4^2+(24-i-1)*2^2)^((24-i)/2).

U1 := [100, 200, 520, 1600, 5591, 21600, 90750, 409600, 1968300, 10000000, 53414574, 298598400, 1740330735, 10541350400, 66173551392, 429496729600, 2876178474794, 19835929036800, 140656306494246, 1024000000000000, 7643681716546015, 58431830141132800, 456951507272357206, 3652034743605657600];
U1 := [ U1[i] / 100 : i in [1..#U1]]; 
U2 := [15699412546860293983536135, 1000000000000000000000000, 65140028901147366809869, 4343884542236321382400, 296883037954706041124, 20821574853092966400, 1500599817967884468, 111303478745497600, 8511257369748016, 672298881843200, 54975581388800, 4665600000000, 412129923561, 38020403200, 3677778488, 374809600, 40477155, 4665600, 579262, 78400, 11758, 2000, 400, 100];
U2 := [ U2[i] / 100 : i in [1..#U2]]; 

// We can check these upper bounds using exact rational arithmetic
// (by squaring):
print "Checking upper bounds using exact rational arithmetic ..."; 
24 eq #[ 1 : i in [1..24] | U1[i]^2 ge i^i ]; 
24 eq #[ 1 : i in [1..24] | U2[i]^2 ge (4^2 + (24 - i - 1)*2^2)^(24 - i)]; 

// A[k] is an upper bound for A_k from the paper:
A := [ Binomial(24,k)^2*U2[k] : k in [1..24]]; 

// Now we can check that the remaining upper bound of 2*10^8
// holds when rho <= 10^(-20):
print "Checking that remaining upper bound of 2*10^8 holds when rho <= 10^(-20) ..."; 
&+[ U1[k] * A[k] * (10^(-20))^(k-2) : k in [3..24] ] lt 2*10^8; 

// Finally we need to check that (1-rho/1055)*(1-200818153*rho^2)^(-1/24) < 1
// when 0 < rho < 10^(-20).  For that we deal with the 24-th power and apply
// Sturm's theorem:
print "Sturm's theorem, etc. ..."; 
P<rho> := PolynomialRing(Rationals()); 
0 eq Sturm((1-(2*10^8 + 2*818153)*rho^2) - (1-rho/1055)^24, 0, 10^(-20)); 
Evaluate((1-rho/1055)^24, 10^(-20)) / Evaluate((1-(2*10^8 + 2*818153)*rho^2),10^(-20)) lt 1; 



/***************************************************
 ***** The Rest of the Calculations Start Here *****
 ***************************************************/ 

// Verify that the bound r <= 2*(1 + 6.851*10^(-32)) implies
// a density bound that is 1 + 1.65*10^(-30) times that for the
// Leech lattice:
print "Checking sphere packing density bound ..."; 
negative((1 + 6851*10^(-35))^24 - (1+165*10^(-32)));

// We define n and alpha.  Alpha will be the parameter for the Jacobi
// polynomials (recall that a special case of them is the same as
// ultraspherical polynomials up to a positive scaling factor):
n := 24;
alpha := (n-3)/2;

// Define f_epsilon from the paper, except leaving out K_epsilon factor
// (we will call it f for short):
P<x> := PolynomialRing(Rationals()); 
f := (x+1)*(x+1/2)^2*x^2*(x+1/4)^2*(x-1/4)^2*(x-(1-1/(2*(1+epsilon)^2))); 

// Jacobi coefficients; (one could compute them in Magma by solving a system of 
// simultaneous linear equations, for example, so it is possible in principle to  
// compute them using exact rational arithmetic, but there is no need, because we 
// know the values
c := [];
c[1] := 153061224489795918367346907171632653061224489795918260952485/
        15213714285714285714285714490582162285714285714285714975401992192;
c[2] := 3461538461538461538461538104171538461538461538461537258462715/
        164864000000000000000000002220058624000000000000000007473827357696;
c[3] := 634615384615384615384615335930615384615384615384615220718109/
        23433846153846153846153846469406326153846153846153847216179473920;
c[4] := 557692307692307692307692280415025641025641025641025549196671/
        16320000000000000000000000219765120000000000000000000739839276480;
c[5] := 2308999999999999999999999917763137999999999999999999723149604077/
        68909568000000000000000000927936242688000000000000003123897361009152;
c[6] := 6269230769230769230769230640440564102564102564102563668991877/
        197503384615384615384615387274965192615384615384615393568862628632;
c[7] := 2535285714285714285714285682927247714285714285714285608717436573/
        108225216000000000000000001457360758656000000000000004906204994015424;
c[8] := 3389610389610389610389610380166701298701298701298701266909122/
        207412142857142857142857145650154772857142857142857152259817471395;
c[9] := 80000000000000000000000000215456000000000000000000000725332624/
        9652005000000000000000000129973899330000000000000000437557132094445;
c[10] := 192000000000000000000000001723648000000000000000000005802660992/
        52978783000000000000000000713412291878000000000000002401702480607287; 
c[11]:= 64/70068713; 

// We check that these are the right coefficients:
f eq &+[c[i+1]*P!PolyJacobi(i,alpha,alpha) : i in [0..10]];

// We check positivity (although providing the values makes it visible
// that they are positive).
print "Verifying positivity of c[i] ..."; 
11 eq #[ 1 : i in [0..10] | positive(c[i+1]) ];

// This is the bound on the size of the spherical code:
Nupbound := Evaluate(f, 1) / c[1];
print "Verifying that the bound on the spherical code is less than 196561 ...";  
positive(196561-Nupbound);

// Section 5 calculations start here.

// Check bound involving epsilon:
print "Verifying (1-1/(2*(1+epsilon)^2)) < (1/2+epsilon) ...";
(1-1/(2*(1+epsilon)^2)) lt (1/2+epsilon);

// We rescale f so its 0th Jacobi coefficient becomes 1
// (i.e., put in K_epsilon factor):
f := f/c[1];

// No term in the double sum over the spherical code can be less
// than this:
Bound := (196560^2-196560*Evaluate(f, 1))/4;

// Where does f take on this value?  We want to show the dot
// products can't be off by more than 6.411*10^(-9) from
// {1,-1,1/2,-1/2,1/4,-1/4,0}. The 1 and -1 cases are already
// known to be exact.
// The following checks sufficiently pin down the sign changes
// of f-Bound since f is a degree ten polynomial:
sigma := 6411*10^(-12);
positive(Evaluate(f, 1/2) - Bound); 
negative(Evaluate(f,1/2-sigma)-Bound); 
negative(Evaluate(f,1/4+sigma)-Bound); 
positive(Evaluate(f,1/4)-Bound); 
negative(Evaluate(f,1/4-sigma)-Bound); 
negative(Evaluate(f,sigma)-Bound); 
positive(Evaluate(f,0)-Bound); 
negative(Evaluate(f,-sigma)-Bound); 
negative(Evaluate(f,-1/4+sigma)-Bound); 
positive(Evaluate(f,-1/4)-Bound); 
negative(Evaluate(f,-1/4-sigma)-Bound); 
negative(Evaluate(f,-1/2+sigma)-Bound); 
positive(Evaluate(f,-1/2)-Bound); 
negative(Evaluate(f,-1/2-sigma)-Bound); 
negative(Evaluate(f,-1+sigma)-Bound); 
positive(Evaluate(f,-1)-Bound); 

// Subsection 5.1 (checking better bounds for sigma):
sigma:= 643801*10^(-17);
negative((1+epsilon)^2-3/4*(1-mu)^2-(sigma+1/4));
negative((1/4-sigma)-(4-3*(1+mu)^2)/(4*(1+epsilon)^2));
negative((1+epsilon)^2-(1-nu)^2-sigma);
negative(-sigma-(1-(1+nu)^2)/(1+epsilon)^2);
negative((1+epsilon)^2-1/2-(1/2+sigma));
negative((1/2-sigma)-(2-(1+epsilon)^2)/(2*(1+epsilon)^2));

// Section 6 calculations begin here.

// Volume of S^23 (note that we set Pi = 1, since Pi is used only 
// symbolically, so everything will cancel out eventually)
V := 24/Factorial(12);

// Dimension of space of spherical harmonics of degree k on S^(n-1):
d := map<Integers() -> Integers() | k :-> Binomial(k+n-2, k) + Binomial(k+n-3, k-1)>;  

// We have normalized f so its 0th ultraspherical coefficient
// is 1.  cnorm[i+1] will denote the coefficient of C(i,x)
// Note: since MAGMA indexing starts from 1, we have cnorm[i+1], 
//       instead of cnorm[i]; 
cnorm := []; 
for m in [0..10] do
  cnorm[m+1] := (c[m+1]/c[1])/(d(m)/(V*Jacobi(m,alpha,alpha,1))); 
end for; 

// Proof of Lemma 6.2 starts here:
print "Verification for lemma 6.2 ..."; 
positive(79775*10^(-19)-(196560*Evaluate(f, 1)-196560^2)); 

// Check that cnorm[11] is the smallest of cnorm[2],...,cnorm[10].
// Note that we compare cnorm[m]/cnorm[10] to 1, instead of
// cnorm[m] to cnorm[10], because taking the quotient makes the
// powers of Pi cancel and gives rationals.
print "Verifying that cnorm[11] is the smallest of the norms ...";
9 eq #[1 : m in [1..9] | positive(cnorm[m+1] / cnorm[11] - 1)];

// Thus 1/cnorm[11] is the largest.  It contains a factor of 1/Pi^12
// so to use rational arithmetic we need a lower bound for Pi.
// Then 1/cnorm[10] is bounded above by 
// (Pi^12/PIlower^12)/cnorm[11].
PIlower := 31415926534*10^(-10); 

// The final numerical checks for Lemma 6.2:
print "Final numerical checks for lemma 6.2 ..."; 
positive(625964*10^(-15)-79775*10^(-19)*(1/PIlower^12)/cnorm[11]); 
positive((250193*10^(-10))^2-625964*10^(-15)); 

// Subsection 6.2 calculations begin here.

// Computing Intersection Numbers 
InProds := [-1, -1/2, -1/4, 0, 1/4, 1/2, 1]; 
X := Matrix(Rationals(), 25, 25, [0 : i in [1..25*25]]); 
W := Vector(Rationals(), 25, [0 : i in [1..25]]); 

// Intersection numbers for gamma=0;
printf "Computing intersection numbers for gamma=0 ...\n";  
// Need to solve a system of linear equations on 25 variables
// set the coefficients in the matrix X
for i in [0..4] do 
  for j in [0..4] do
    for a in [1..5] do
      for b in [1..5] do  
        X[5*(a-1)+b][5*i+j+1] := InProds[a+1]^i*InProds[b+1]^j; 
      end for; 
    end for;
    W[5*i+j+1] := 196560*G(i,j,0) - 
                    &+[pp(InProds[1],InProds[c])*InProds[1]^i*InProds[c]^j : c in [1..7]] - 
                    &+[pp(InProds[7],InProds[c])*InProds[7]^i*InProds[c]^j:c in [1..7]] - 
                    &+[pp(InProds[c],InProds[1])*InProds[c]^i*InProds[1]^j:c in [2..6]] - 
                    &+[pp(InProds[c],InProds[7])*InProds[c]^i*InProds[7]^j:c in [2..6]]; 
  end for; 
end for; 
S := Solution(X, W); 
for a in [1..7] do
  printf "p(-1,%o) = %o\n", InProds[a], pp(-1,InProds[a]);
  printf "p(1,%o) = %o\n", InProds[a], pp(1,InProds[a]); 
  printf "p(%o,-1) = %o\n", InProds[a], pp(InProds[a],-1);
  printf "p(%o,1) = %o\n", InProds[a], pp(InProds[a],1);  
end for; 
for a in [1..5] do 
  for b in [1..5] do
    printf "p(%o, %o) = %o\n", InProds[a+1], InProds[b+1], S[5*(a-1)+b];  
  end for; 
end for; 

// Computing Intersection Numbers for gamma=1/2:
// the numbers are denoted as qq(u,v); 

// Need to solve a system of linear equations on 25 variables
// Redefining the right-hand side W.  X remains the same.
for i in [0..4] do 
  for j in [0..4] do
    W[5*i+j+1] := 196560*G(i,j,1/2) - 
                    &+[qq(InProds[1],InProds[c])*InProds[1]^i*InProds[c]^j:c in [1..7]] - 
                    &+[qq(InProds[7],InProds[c])*InProds[7]^i*InProds[c]^j:c in [1..7]] - 
                    &+[qq(InProds[c],InProds[1])*InProds[c]^i*InProds[1]^j:c in [2..6]] - 
                    &+[qq(InProds[c],InProds[7])*InProds[c]^i*InProds[7]^j:c in [2..6]]; 
  end for; 
end for; 
S := Solution(X, W); 
for a in [1..7] do
  printf "q(-1,%o) = %o\n", InProds[a], qq(-1,InProds[a]);
  printf "q(1,%o) = %o\n", InProds[a], qq(1,InProds[a]); 
  printf "q(%o,-1) = %o\n", InProds[a], qq(InProds[a],-1);
  printf "q(%o,1) = %o\n", InProds[a], qq(InProds[a],1);  
end for; 
for a in [1..5] do 
  for b in [1..5] do
    printf "q(%o, %o) = %o\n", InProds[a+1], InProds[b+1], S[5*(a-1)+b];  
  end for; 
end for; 

// Computing Intersection Numbers for gamma=1/4
print "Computing Intersection Numbers for gamma=1/4 ...";

// Need to solve a system of linear equations on 25 variables
// Redefining the right-hand side W.  X remains the same.
for i in [0..4] do 
  for j in [0..4] do
    W[5*i+j+1] := 196560*G(i,j,1/4) - 
                    &+[rr(InProds[1],InProds[c])*InProds[1]^i*InProds[c]^j : c in [1..7]] - 
                    &+[rr(InProds[7],InProds[c])*InProds[7]^i*InProds[c]^j : c in [1..7]] - 
                    &+[rr(InProds[c],InProds[1])*InProds[c]^i*InProds[1]^j : c in [2..6]] - 
                    &+[rr(InProds[c],InProds[7])*InProds[c]^i*InProds[7]^j : c in [2..6]]; 
  end for; 
end for; 
S := Solution(X, W); 
for a in [1..7] do
  printf "r(-1,%o) = %o\n", InProds[a], rr(-1,InProds[a]);
  printf "r(1,%o) = %o\n", InProds[a], rr(1,InProds[a]); 
  printf "r(%o,-1) = %o\n", InProds[a], rr(InProds[a],-1);
  printf "r(%o,1) = %o\n", InProds[a], rr(InProds[a],1);  
end for; 
for a in [1..5] do 
  for b in [1..5] do
    printf "r(%o, %o) = %o\n", InProds[a+1], InProds[b+1], S[5*(a-1)+b];  
  end for; 
end for; 

// Now we deal with error bounds in the approximate setting.
// First we check the upper bound on |g_{i,j}|_2.
// We will use an upper bound for Pi to reduce it to rational
// arithmetic (and square everything for the same reason).
PIupper:= 31415926536/10^10;
print "Verifying error bounds ...";  
negative((V*(PIupper)^12)*(250193*10^(-10))^2-(53841*10^(-10))^2);

// Now we check that if we expand G_{i,j}(gamma) as a power series
// (actually a polynomial) about gamma = 0, 1/2, or 1/4, then the
// sum of the absolute values of the coefficients other than the 0th
// is at most 8190:
P<x> := PolynomialRing(Rationals()); 
print "Verifying that the sum of the absolute values of the coefficients of G_{i,j}(gamma) is at most 8190 ..."; 
not(Max([Max([CoeffSum(P!(196560*G(i,j,x+1/2))) : i in [0..4]]) : j in [0..4]]) gt 8190);
not(Max([Max([CoeffSum(P!(196560*G(i,j,x+1/4))) : i in [0..4]]) : j in [0..4]]) gt 8190); 
not(Max([Max([CoeffSum(P!(196560*G(i,j,x))) : i in [0..4]]) : j in [0..4]]) gt 8190); 


// Now we compute |A^(-1)|_\infty where A is the matrix of 
// coefficients: 
A := Matrix(Rationals(), 25, 25, []); 
for i in [0..4] do 
  for j in [0..4] do 
    for a in [0..4] do 
      for b in [0..4] do 
        A[5*i+j+1][5*a+b+1] := InProds[a+2]^i*InProds[b+2]^j;
      end for; 
    end for; 
  end for; 
end for; 
// Note that A is the transpose of X above, because Solution(X,W)
// solves the system formed via right multiplication by X.
b,Ainv := IsInvertible(A); 
// IsInvertible returns two values: a boolean, and the inverse matrix (if any).
print "Verifying that the infinity norm of A^(-1) is 7225 ..."; 
ComputeInfinityNorm(Ainv,25) eq 7225; 

// Finally we check the last few inequalities in Subsection 6.2:
print "Verifying the last inequalities in Subsection 6.2 ..."; 
negative(196560*sigma*(1+2*sigma)+8190*sigma+53841*10^(-10)-67023*10^(-10));
negative(7225*67023*10^(-10) - 1/20);

// Section 8 calculations begin here.

// We start by defining the Leech basis matrix B:
B := Matrix(Rationals(), 24,24,
[4,-4,0,0,0,0,0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,4,0,0,0,0,0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,4,0,0,0,0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,4,0,0,0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,0,4,0,0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,0,0,4,0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,0,0,0,4,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
2,2,2,2,2,2,2,2, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,0,0,0,0,0, 4,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,0,0,0,0,0, 0,4,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,0,0,0,0,0, 0,0,4,0,0,0,0,0, 0,0,0,0,0,0,0,0,
2,2,2,2,0,0,0,0, 2,2,2,2,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,0,0,0,0,0, 0,0,0,0,4,0,0,0, 0,0,0,0,0,0,0,0,
2,2,0,0,2,2,0,0, 2,2,0,0,2,2,0,0, 0,0,0,0,0,0,0,0,
2,0,2,0,2,0,2,0, 2,0,2,0,2,0,2,0, 0,0,0,0,0,0,0,0,
2,0,0,2,2,0,0,2, 2,0,0,2,2,0,0,2, 0,0,0,0,0,0,0,0,
4,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0, 4,0,0,0,0,0,0,0,
2,0,2,0,2,0,0,2, 2,2,0,0,0,0,0,0, 2,2,0,0,0,0,0,0,
2,0,0,2,2,2,0,0, 2,0,2,0,0,0,0,0, 2,0,2,0,0,0,0,0,
2,2,0,0,2,0,2,0, 2,0,0,2,0,0,0,0, 2,0,0,2,0,0,0,0,
0,2,2,2,2,0,0,0, 2,0,0,0,2,0,0,0, 2,0,0,0,2,0,0,0,
0,0,0,0,0,0,0,0, 2,2,0,0,2,2,0,0, 2,2,0,0,2,2,0,0,
0,0,0,0,0,0,0,0, 2,0,2,0,2,0,2,0, 2,0,2,0,2,0,2,0,
-3,1,1,1,1,1,1,1, 1,1,1,1,1,1,1,1, 1,1,1,1,1,1,1,1]); 

// We need to check how large the entries of the inverse matrix
// are.  MAGMA can compute the inverse matrix, but to save time
// we simply define it here, and then check that they multiply to 
// the identity matrix:
Binv := Matrix(Rationals(), 24, 24, [[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[5, 3, -2, -2, -2, -2, -2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[5, 3, -2, -2, 0, 0, 0, 0, -2, -2, -2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[5, 3, 0, 0, -2, -2, 0, 0, -2, -2, 0, 0, -2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[5, 5, -2, 0, -2, 0, -2, 0, -2, 0, -2, 0, -2, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-7, -3, 4, 2, 0, 2, 2, -4, 0, 2, 2, -4, -2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
[-1, 1, 0, 2, 0, 2, 2, -4, -2, -2, 0, 0, 0, 0, 0, 0, -2, 4, 0, 0, 0, 0, 0, 0],
[5, 5, 0, -2, -2, -2, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, -2, 0, 4, 0, 0, 0, 0, 0],
[-1, -1, 2, 2, -2, 0, -2, 0, 0, 2, 2, -4, 0, 0, 0, 0, -2, 0, 0, 4, 0, 0, 0, 0],
[7, 5, -2, -2, -2, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 4, 0, 0, 0],
[-7, -5, 2, 0, 4, 0, -2, 4, 4, 2, 0, 0, 2, -4, 0, 0, 2, -4, 0, 0, -4, 4, 0, 0],
[-13, -11, 4, 4, 6, 2, 2, 0, 4, 0, 2, 0, 2, 0, -4, 0, 2, 0, -4, 0, -4, 0, 4, 0],
[11, 7, -6, -4, 0, -2, 0, 0, 2, -2, -2, 4, 2, 0, 0, -4, 2, 0, 0, -4, 4, -4, -4, 8]]); 
B * Binv eq 8*IdentityMatrix(Rationals(), 24);

// All the other numerical inequalities in Section 8 are trivial
// (the two sides are so far apart that they can be checked in one's head).

// Section 9 calculations start here.

// The majority of the calculations (for (9.2) and (9.3)) are in the PARI
// file verifygram.txt.  Here we simply check the conclusion of the proof.
// First we check that the sum of the absolute values of the entries of the inverse
// Gram matrix is 2028.
Gram := B * Transpose(B); 

// rescale Gram
for i in [1..24] do 
  for j in [1..24] do 
    Gram[i][j] := Gram[i][j] / 8; 
  end for; 
end for; 
s,iGram := IsInvertible(Gram);
print "Verifying that the sum of the absolute values of the entries of the inverse 
       Gram matrix is 2028 ..."; 
&+[&+[Abs(iGram[i,j]) : i in [1..24]] : j in [1..24]] eq 2028; 

// Finally we check the bound of 1.8*10^(-22):
print "Checking the bound of 1.8*10^(-22) ..."; 
negative((75*epsilon+4*2028*75*epsilon/24)/(1-2028*75*epsilon/24)-18*10^(-23));


==> anc/roots.txt <==
\\ r is called r_0 in the paper and roots[i] is called r_i for 1 <= i <= 200.

r = 100530964914873383630804588264957865909621836850026758662915737796892486887669979210697389495437921319469156236091716589269495572078800716202751656510598488145299529333353650133218925182630486420740625985823961750589038739767786264197940092515641242754858801254706749116626048971921110970991599334250077671409778387803218327611847372425455856562451288392307312026171891807101427007064625836033301785734431469045962590458119330433632296162088104573112919282766124978421644269371289374635518041335269887529747830756839179746884844356746027433403648171/4000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000;

roots = [37699111843077518861551720599367017097241662295159328741436243822465958781500, 50265482457436691815402294132517361590921040521435933594984426953762242709300, 62831853071795864769252867665734746991718054798452787132431231942749367066100, 75398223686155037723103441199145520657846337151806622385173135980390985881400, 87964594300514210676954014733089604701598584807019366987459878921360456983900, 100530964914873383630804588268444750900678046028580109384092600442017538656000, 113097335529232556584655161807428577885167165388595343630117107430463245482000, 125663706143591729538505735355432324535548548787537917069047567947051164114000, 138230076757950902492356308925380216679258316817623334901003634817641528167000, 150796447372310075446206882547172896663193952640627146460330184913959291888000, 163362817986669248400057456289473539632654743434592118639340209337233708290000, 175929188601028421353908030304681715287242403985747955806742906212416863932000, 188495559215387594307758604930249103236416351350744846284149278076113169279000, 201061929829746767261609180889077209574567577981909913601382989145031691787000, 213628300444105940215459759732725698303882599346597888481582150387299509767000, 226194671058465113169310344683082139402285750415551505840393778037282672451000, 238761041672824286123160942471624000277925772889819542699315712748952259775000, 251327412287183459077011566696656762777582632978270896838313568825014318727000, 263893782901542632030862245098033633654396375890400430465023034640706415678000, 276460153515901804984713032360891886588815342525337021999907442612791528554000, 289026524130260977938564037695377413118638148491663651700303253331543269421000, 301592894744620150892415471637178380002208362395569154962471494140288313098000, 314159265358979323846267746834443296645906702210866427990267915278683019843000, 326725635973338496800121642761093448960302411575347552444714297793576074196000, 339292006587697669753978661114234889836619818894528414705724012030508351788000, 351858377202056842707841586938579214153561944665888316856236494964196447577000, 364424747816416015661715702647046586041965579842477751790353221985292124047000, 376991118430775188615610637034131841861418918249730960840179944284139770779000, 389557489045134361569544401392851595285368205843572650118542253589091771697000, 402123859659493534523549303704184456414385192797307535262803181606440463631000, 414690230273852707477684993156460097782389180979697637754458586688206694892000, 427256600888211880432056917899763160222434714465586339481495018231056974005000, 439822971502571053386857430370021241143927796677397344747213695671396925305000, 452389342116930226342421823496029320567122256069106051154281940441746603463000, 464955712731289399299355234058229987662808601388102385703395299758184259648000, 477522083345648572258698587551136660099751190395130762539449609619517292710000, 490088453960007745222311268960977687947551245810236603826120276883602737299000, 502654824574366918193353514958845032959953861268598432332413966711095716028000, 515221195188726091177416407128813417169811247095455475538014945949128357768000, 527787565803085264183890484557223338044911735978363735728496093331448605823000, 540353936417444437229250539729732622104670158227962268886023532286386898682000, 552920307031803610340855649079302441721156565157604453682503020378935715211000, 565486677646162783566306277261852177466261173095140238062286487857527433194000, 578053048260521956983850021153842137665970888055719853479288555735148923509000, 590619418874881130728558788821241091196964299244806406211970533217722813624000, 603185789489240305020198141563332711615437724123527620039996791326774073938000, 615752160103599480235598787075159068254621881881371703380010813496851661670000, 628318530717958656981822791776161344083137312714569709371083287800406241325000, 640884901332317836292664195952883046541519903926191762677200268109298098973000, 653451271946677019818945544534952388386945289796461883815749127268362121137000, 666017642561036210353606264025569512512251516021516603953668898564378753621000, 678584013175395412316109048129085085472697578213994736578547547855446933231000, 691150383789754633143267872054295523204094287851248188548659425862840364302000, 703716754404113884499117276525957554343657441001600458196680368315632372509000, 716283125018473185899014999793455844409447664145200537087742968609190794137000, 728849495632832567715110517057081287165134374030812691867599867099275300499000, 741415866247192080483294494574453153722050995031092756290990409872965874061000, 753982236861551802211194952787721345916730808711428212068913432159439210007000, 766548607475911862133477435489961114867943905451967303820481301817207109345000, 779114978090272458134810950714289663199188024536373685051003013948399511912000, 791681348704633916463769583999820339669683646214808833839112645946846657808000, 804247719318996733249737283248697549013944984858412520277753129418850779093000, 816814089933361722599266839124999560472992973085468188125024829837654434125000, 829380460547730113271374136457901505842296067659012129703950499622485996603000, 841946831162103914534153814347614861382660078527599088745676175811841782159000, 854513201776486136606075341935041733233001324054304007990292956365062412883000, 867079572390881681628264091568071084160335010012263194322608122649137786215000, 879645943005297848415062531764503311338206315135084688017878771993129647778000, 892212313619746474618609734264496917194794402761666323821531374068917134418000, 904778684234245063630884371507980438699583934190466457276013561279938894515000, 917345054848821925479976824506414101602443543922897316283840973006804869261000, 929911425463518630097472263386205324707267157278846888264915907691881158243000, 942477796078402176330572161756129212194321791173758810804634940521826806262000, 955044166693570394319377518121624543070740066423170504469601530602953823667000, 967610537309180400150653049705363709402560217020489619512155989106510592001000, 980176907925460125993363600357718276055914703269695674896833783075800097953000, 992743278542774847932273847903834731424674694246052872546552751851102773042000, 1005309649161651028369623555297633457148408583836183632878196573881885238380000, 1017876019782929828170151275790048626035308482127982077303431369527699453380000, 1030442390407817376386220345419444294406077972713037940664327877439129662890000, 1043008761038234765950961225350121658302835235357194885577642796980259592640000, 1055575131676919877394825496667837576637455695308076646781201710361234920120000, 1068141502328226582931234152897688183502663050815169357095770875514781385000000, 1080707872998321282010018940234403147021942472274625756295351405817634378140000, 1093274243696984582620093803946332012469890548333929499915696098619540315450000, 1105840614438003889008372796534650494804049854764085012698210049367808470200000, 1118406985243187665778482817804758919728499512819135070333670568048688393640000, 1130973356143100140956512409815435836962365818820121805040137458432258512400000, 1143539727186031724630738262765928031205844180706965060318556276120690806250000, 1156106098439257752208099202561661651147559661341735757237807634894598461430000, 1168672470008835429763580509054343154356255119779578234079566594615518653000000, 1181238842041873628298308601584242225824595347220596838996122546994721332600000, 1193805214769711705112579492426937341188247882202948009328328472466887242520000, 1206371588511452914273593621578348766746554830596348107401835860435591962180000, 1218937963768544315664910523926505884018363368683583740560212928378923982620000, 1231504341228636326546984217065008709736627163386237395703939440115000962210000, 1244070721970199587051646253810060950972131324709570426252149598179354149330000, 1256637107466096036784023635629546117774597018270434586291438649807645814930000, 1269203500021003784072949947133337817625604005187265984068100477353021185490000, 1281769902764922417844514289396009565123707544470450127944038443708914038800000, 1294336320592944456585796791479200408317625282769039825361821586351103942280000, 1306902760113390324028223272739864525439837125528356695767744715912399989410000, 1319469231640809773752727130010964744681653336980457029521160468898182552590000, 1332035749037490808403000346594299268441698505246903885032382848721021928520000, 1344602333883478632427886255226094593787988638828495589123390790260324019190000, 1357169014993899406681778993645578472671872751349910339780561550583323992170000, 1369735837177533826394474503617785148969162860183194420497511785362256880700000, 1382302859795804600593720159361656196348384850268215876895527997812118565700000, 1394870174849960664599093261933860974693710529917878185346057114897857050340000, 1407437903295306457502952208424293846690048422713834112380206187798644034820000, 1420006231639439907523142606180002553212469159034162983004814446796401877660000, 1432575402101198555811166445140331965285391249306967712673403172761041485800000, 1445145786288210261210133498542088578483653387374701461883040529377747655720000, 1457717858404674711573183405999658749305781640929261010991464166975523586780000, 1470292338919136015222864469311728461386001849665179275241827460224659274740000, 1482870126180759709891283198693907180930246236907249594964615355504557626690000, 1495452565315766368945870515376718443899607380305018561119275264260862164450000, 1508041272729577950332046646609108301559413861532209828934039163598468140330000, 1520638628639710721834425834780757853892011620851217581508192949046255355580000, 1533247339332411406171791949002375986638691231569167811662988632451602320820000, 1545871302960788179804437963107195564475428502470649421306338294475992576850000, 1558514621813041919521441002124357954137526352012519966635029997778616622820000, 1571183087240437044943356550165546436980781723010725889334260026184034646360000, 1583882120861843293189156931451173083059062603170434447751682937518777925090000, 1596619415085903146610850258359811992792526455802618764710815383862293937480000, 1609401005536256828465771900084914312006986239894376040877385747878243836990000, 1622235982083461859413475614561834273030254337049488757495654729522103182400000, 1635129763252235978984526106525281791739984699192846787261867679713678322820000, 1648092204100638126118981832156855393540048821116876338508502813315060227160000, 1661126718589049314183996534532252164831501908714697075356955004389362942310000, 1674243688967371484313992302353014347880639965690239932146743813934605104250000, 1687443684130666837239705083328729630493821034049558697873721816638236720330000, 1700737603544881673609103994395918475186573728846767883731002514195155854200000, 1714123183432945588992083893552034862262358407065321350330140022021238151000000, 1727611971201278259167045795873050622200721358926605612175731612994219808340000, 1741199477912468737157992422283082901735495379207050092871389735058966411610000, 1754897359715417049064498412929156054917802896357720906576354491464818494390000, 1768700932678148584290882604333337757539206779325888216462565259533791332060000, 1782619827572733191809266887229131346852805474540953746556640999613164010170000, 1796652239158526209671080588059659280998681086872883703558489543823414153280000, 1810803117735020854756739864919119308011576286028088187221073431094724872360000, 1825076337599819891803127911396912423786796730481120274464367554225526131330000, 1839470523234624221875302278546778563445654557879244022079021224837514274260000, 1853995372030999735893422502526707476795643372097652213887438382247123737600000, 1868645718571896428634516211531501010069339741425534920488141826498090310800000, 1883432153026324915040544659525926489277257119106259077636568459570699694510000, 1898352827674897047686158008509265424023265269117181639126800243161278366080000, 1913411588468485674628384622482712778881045770678204048555894196835590917450000, 1928615781578099033667964617252581647961845250246480407933375446177461486290000, 1943961540855987694004822555349939034282902469781415437812396964816519610340000, 1959460015614368633809239554496676624792869408799622518548650911190313814920000, 1975110634404390260464277803305449795392713656095005177820499415447846870280000, 1990915967573791451161525694494466102903823203879018965169017871073365730680000, 2006886278630634243456858833964833134274351418480603092567621945959097367140000, 2023018570300651958530570763038420557145110222886470589870043894086843302850000, 2039320606042813899719860915975146148640986933578803353928751712956302605360000, 2055800145753472654123853864269736049530045405509561784828088279530712627020000, 2072455124794943804495280480830021142726529214612438251823585687654100916540000, 2089295382459133667881876972959143667831705828561076842070320474415544728920000, 2106328313136276067621119030348534130193397880364887275848896047253181786420000, 2123553255827480112761531767520631394479648404975771466854036381775933070640000, 2140979940787135679960843996814213764790641293238549714521769954282822481250000, 2158617960015524708441729560364841465612283830279900782918814524175631504610000, 2176468635202554806403598750076730907017593659233303661197590371681446102580000, 2194539306164491546673461027873211187173047502392553297638214770596191569930000, 2212842743152038090237090419049562053151651340493115925947937274197154920080000, 2231385033085418842744935615017558382229628259747645840788727880746045931220000, 2250171103008118503014067698440917433847636621648040041641667715995544406920000, 2269212581230372512907640985319406207949740203170485356527770821967371810570000, 2288522846259289193153763072946550542177295088600393989524237499917615767090000, 2308110887085280133067432046892808993319407099665187894450787667277845747530000, 2327985449893126181568670654761873712800920574890038983240968016905429963070000, 2348159442357255514995617151947010036068611207673031698736025688316134761120000, 2368649004492170242969178786621391285858224259981106617957575496601960334770000, 2389469778069577913549910597429871484792338774308557891186025251008878782150000, 2410636819819966829940877616715853671762870381937622899191578822994446623920000, 2432166263709247093662646567591110712415723717327818726177539217818236231670000, 2454077016428665936368052312553663005568916201469348749523633062603770567510000, 2476390862583126110190405872436329831852189473399337227564520271212875507860000, 2499131931455420669568097949668633612036227788431965767883409413314875540700000, 2522326863501879084551561379076682396398251801053972406035234721625484689660000, 2546004895009773416270495565033416966970651170575220938137589841231533216840000, 2570198802134915093057361683712860456505051433330943697108192659982890719420000, 2594945696272035139309450821753924577628012534422274285408172794449256337250000, 2620287765447622549189787174152646628823333181230497703295570593731905437150000, 2646273643744101412487798101428403319843180119889837242876461729450638151580000, 2672959701589752863332063264444334831303548644205618416234481183156825625860000, 2700411812881506383326010018265115151072543214170842102538873078802080540790000, 2728708019108361116174199869628848911415244670179950513436296689557767290480000, 2757942013429467805877174149398494913796928347915620165816875064406483888620000, 2788227924239629504068883236114571080915599217975268346497365365715189908080000, 2819707462469408375927848723165584286881434686364550238879921194527910418970000, 2852560684505343106713592830823824045853308900013298562044914550498268927880000, 2887022861522303730487873130975023101082293226993204770665961580371369533120000, 2923412518278955201155576687189284725814378979404981132158663431177551748710000, 2962181448114397239354132538777448078278731282389352048644871232066719015250000, 3004012758033527254816474584856575783974784914394082765004818674018351175110000, 3050040451809119254390635214111519209273156860786819149384379796810502094440000, 3102454576546016721784050767481044322603695116361208333641225563433906955650000, 3166955708092929341839504335873075099199484206503517455589468860231132256860000]/10^75;



==> anc/verifyf.txt <==
\\ This is the computer file verifyf.txt for the paper "Optimality and
\\ uniqueness of the Leech lattice among lattices" by Henry Cohn and
\\ Abhinav Kumar.  It consists of PARI code.  See the web site
\\ http://pari.math.u-bordeaux.fr for information on PARI, or to 
\\ download a copy.

\\ Everything that follows two backslashes is a comment (intended for human
\\ readers and ignored by PARI).  We have tried to add enough comments to make
\\ the code clear even to non-experts in PARI.  It helps that we do only fairly
\\ straightforward things.  The one issue that may confuse those who have not
\\ used PARI (or C) is the equals sign.  "a = b" means "assign the value b to
\\ a".  Testing for equality uses two equals signs: "a == b" is an expression
\\ that evaluates to 1 if a equals b and 0 otherwise.

\\ A single backslash means the line continues onto the next line.
\\ Braces are also used to group several lines together.

\\ The first part of the code defines some notation.  After that is all set up,
\\ the rest of the code consists of a list of equations and inequalities.
\\ PARI evaluates each to 1 (true) or 0 (false).  Each one should be true.
\\ If PARI outputs only 1's (as it in fact does), then all the assertions are
\\ true.  Appendix A explains how the desired conclusions follow from these
\\ assertions.

\\ Another thing to keep in mind is semi-colons.  A semi-colon means PARI
\\ should not print out the result of a calculation.  We generally use
\\ semi-colons with definitions and the like, to avoid cluttering the output,
\\ but we must avoid them for any assertion whose output needs to be checked.

\\ One convenient way to deal with this file is to instruct PARI to keep all
\\ its output in a log file.  To do so, remove the two backslashes from the
\\ start of the following line (so PARI will keep a log file called
\\ verifyflog.txt):
\\ \l verifyflog.txt

\\ Note also that many of the calculations in this paper could be carried out
\\ simultaneously (making checking it much faster if several processors are
\\ available).  We have written it linearly, but it is easy to break it apart
\\ into independent pieces.


\\ The notation and definitions begin here:

\\ Allocate additional memory for PARI:

default(parisize,1400000000);

n = 24;
alpha = n/2-1;

\\ "scale" denotes 10^3000 in what follows.  Since many denominators will be
\\ 10^3000 we will use integer coefficients and then scale by 10^3000.

scale = 10^3000;

\\ "slag" will be a vector of length 803 containing scaled Laguerre
\\ polynomials, by which we mean slag[k] is k!*L^alpha_k.  This scaling makes
\\ them have integer coefficients.  (It has nothing to do with 10^3000, by
\\ the way.)

slag=vector(803,m,0);
slag[1] = 1+alpha-z;
slag[2] = (1+alpha)*(2+alpha)-2*(2+alpha)*z+z^2;
for(m=2,803-1,slag[m+1]=-(z-alpha-2*m-1)*slag[m]-m*(m+alpha)*slag[m-1]);

\\ The recurrence relation used above is (4.18.1) in "Special Functions and
\\ Their Applications" by Lebedev.

\\ Define the signum function:

{
signum(x) =
  if(x>0,1,if(x<0,-1,0))
}

\\ The signum function used the most straightforward syntax.  The next one
\\ uses "local" to define local variables and "return" to return a value.
\\ (The signum function doesn't need "return" because by default it returns
\\ the last thing computed.)

\\ removezero takes a vector and returns a possibly shorter vector
\\ with all zero entries removed.

{
removezero(vect) =
  local(i,v);
  v = [];
  i=1;
  while(i<=length(vect),if(vect[i]!=0,v=concat(v,vect[i]),);i=i+1);
  return(v);
}

\\ changes counts the number of sign changes in a vector whose only
\\ entries are 1 and -1.

{
changes(vect) =
  sum(i=1,length(vect)-1,
      (vect[i]==-1)*(vect[i+1]==1)+(vect[i]==1)*(vect[i+1]==-1))
}

\\ signchanges counts the number of sign changes in the coefficients of a
\\ polynomial.  It applies signum to the coefficients, removes zeros, and
\\ then applies changes.

{
signchanges(poly) =
  changes(removezero(vector(poldegree(poly)+1,i,signum(polcoeff(poly,i-1)))))
}

\\ fsqrt takes a positive integer k and returns floor(sqrt(k)).  We
\\ rewrote it only because we are being extremely careful not to depend
\\ on floating point calculations (even in cases such as this one where
\\ it could not possibly cause any problems).  The implementation below
\\ is grotesquely inefficient, but it does not matter because we will
\\ apply it only to three-digit numbers.  We wrote it to be easy to read,
\\ not efficient.

{
fsqrt(k) =
  local(i);
  i=0;
  while(i^2<k,i=i+1);
  if(i^2>k,i=i-1);
  return(i);
}

\\ polsub takes a polynomial in z and two numbers a and b, and it returns
\\ the result of substituting a*z+b for z.  Of course we could replace
\\ polsub(poly,a,b) with subst(poly,z,a*z+b), but that is less efficient.
\\ (On our computers it would increase the total running time by about an
\\ hour.)  The method used here was inspired by the following paper:
\\ M. S. Paterson and L. Stockmeyer, On the number of non-scalar
\\ multiplications necessary to evaluate polynomials, SIAM J. Comput. 2
\\ (1973), 60-66.
\\ We chose it after looking over timing data in the paper "Fast Algorithms
\\ for Taylor Shifts and Certain Difference Equations" by J. von zur Gathen
\\ and J. Gerhard, in the proceedings of ISSAC '97.
\\ Note that we modified it slightly from the methods described in
\\ these papers (to optimize it for our examples).

{
polsub(poly,a,b) = 
  local(f,i,j,m,g,h,k);
  m = 1+fsqrt(poldegree(poly));
  h = vector(m,i,0);
  g = (a*z+b)^m;
  for(i=1,m, h[i]=polcoeff(poly,m-1+m*(i-1));
    for(j=1,m-1, h[i]=h[i]*(a*z+b)+polcoeff(poly,m-1-j+m*(i-1))));
  k = h[m];
  for(i=1,m-1, k=g*k+h[m-i]);
  return(k);
}

\\ descartes takes a polynomial in z and endpoints a,b of an interval
\\ and uses Descartes' rule of signs to bound the number of roots in (a,b)
\\ as discussed in Appendix A.
 
{
descartes(poly,a,b) = 
  local(g,h,k);
  g = polsub(poly,a-b,b);
  h = polrecip(g);
\\ polrecip reverses the order of the coefficients, and is much faster
\\ than h=subst(g,z,1/z)*z^poldegree(g) would be.
  k = polsub(h,1,1);
  return(signchanges(k));
}

\\ sbetween(x,a,b) tests whether x is strictly between a and b.
\\ This function is useful only because if x is defined by
\\ a complicated expression, this way it will be evaluated only
\\ once and then passed to sbetween (while writing it out naively
\\ would evaluate x twice).  Note also that sbetween doesn't care
\\ whether a>b or a<b.

{
sbetween(x,a,b) =
  (((a < x) && (x < b)) || ((a > x) && (x > b)))
}

\\ eupper(x) and elower(x) are upper and lower bounds for exp(-x), for 0<x<60.
\\ They are off by less than 10^(-100) over this range.

{
eupper(x) =
  sum(j=0,350,(-x)^j/j!)
}

{
elower(x) =
  sum(j=0,351,(-x)^j/j!)
}

\\ polyscale is a mildly technical function used to rescale polynomials.
\\ It takes two inputs, a polynomial in z called poly and an integer sc.
\\ It then returns poly evaluated at z/sc and then multiplied by the
\\ degree(poly) power of sc.  The point is this:  Suppose one wants to plug
\\ in a rational number of denominator sc.  It's often much faster to plug
\\ the numerator into polyscale(poly,sc) than the original number into poly
\\ (one just has to remember to divide by a power of sc afterwards, and if
\\ one just wants to check signs one can ignore that).  The advantage is that
\\ only integer arithmetic is involved, and PARI doesn't waste a lot of time
\\ reducing fractions to lowest terms.

{
polyscale(poly,sc) = 
  sum(i=0,poldegree(poly),polcoeff(poly,i)*sc^(poldegree(poly)-i)*z^i)
}

\\ Read in the roots and coefficients from files:

\r roots.txt
\r fcoeffs.txt

\\ This defines coefficients c0, c[1], ..., c[803] ("c0" is not a typo)
\\ and roots r, roots[1], ..., roots[200].  In Appendix A of the paper
\\ "roots" is simply replaced with "r" in the notation (and what is called
\\ r here is called r_0 in the paper).


\\ The calculations begin here:


\\ Define f and fhat (note that these carry a subscript 0 in Appendix A,
\\ but we don't bother to carry it around here).
\\ Also keep in mind that z here means 2*Pi*|x|^2 and the exp(-Pi*|x|^2)
\\ factors are missing, but this is all explained in Appendix A.

f = c0+sum(i=1,803,c[i]*slag[i]);
fhat = c0+sum(i=1,803,c[i]*(-1)^i*slag[i]);

\\ We "pre-scale" f, fhat, and their derivatives (using polyscale, as
\\ explained above).  We prepare the derivatives for denominator 10^350
\\ and the functions for denominator 10^75.  We put an sc prefix on
\\ variables to mean they've been pre-scaled.

scfderiv = polyscale(deriv(f,z),10^350);
scf = polyscale(f,10^75);
scfhatderiv = polyscale(deriv(fhat,z),10^350);
scfhat = polyscale(fhat,10^75);

\\ First we check by Descartes' rule of signs that f has no roots for z
\\ greater than the ceiling of roots[200].  As explained above regarding
\\ assertions, we need to check that this assertion (that the number of sign
\\ changes equals 0) evaluates to 1.

signchanges(subst(f,z,z+ceil(roots[200])))==0

\\ Now we check that f never vanishes at the floor or ceiling of roots[i].
\\ For each of these there are 200 conditions (for different i), so we just
\\ sum the evaluations of these assertions and check that we get 200.
\\ Note that != means "is not equal to".

200 == sum(i=1,200,(subst(f,z,floor(roots[i]))!=0))
200 == sum(i=1,200,(subst(f,z,ceil(roots[i]))!=0))

\\ We use the same trick repeatedly to deal with numerous conditions of the
\\ same form.

\\ f doesn't vanish between ceil(roots[i]) and floor(roots[i+1]):

199 == sum(i=1,199,(descartes(f,ceil(roots[i]),floor(roots[i+1]))==0))

\\ f'' has no roots (strictly) between floor(roots[i]) and ceil(roots[i]):

200 == sum(i=1,200,(descartes(deriv(deriv(f,z),z),floor(roots[i]),\
ceil(roots[i]))==0))

\\ We next check that f' is positive at roots[i] - 10^(-350) and negative at
\\ roots[i] + 10^(-350).  As discussed above, we use the pre-scaled versions to
\\ reduce this to fast integer arithmetic.  At the same time we also
\\ bound the size of f' at these points.  Here we are looking at more
\\ than the sign of the output from polyscale, so we need to return to
\\ put the denominator factors back in (as explained in the comments for
\\ polyscale).  We also stick in a factor of scale (i.e., 10^3000) to bring
\\ things back down to an understandable scale.

200 == sum(i=1,200,1==sbetween(subst(scfderiv,z,10^350*roots[i]-1),0,\
10^285*scale*10^(350*poldegree(scfderiv))))
200 == sum(i=1,200,1==sbetween(subst(scfderiv,z,10^350*roots[i]+1),0,\
-10^285*scale*10^(350*poldegree(scfderiv))))

\\ Finally we bound f at roots[i].  Remember that scf involved a scaling
\\ factor of 10^75, not 10^350, so we must use that here.

200 == sum(i=1,200,(subst(scf,z,10^75*roots[i])<\
-10^(-55)*scale*10^(75*poldegree(scf))))

\\ We check that f has only one root up to floor(roots[1]):

descartes(f,0,floor(roots[1]))==1

\\ That root comes before r:

subst(f,z,0) > 0
subst(f,z,r) < 0

\\ We will examine the size of r shortly.  First we deal with fhat.
\\ All the following assertions are completely analogous to (and in the same
\\ order as) the corresponding assertions for f:

signchanges(subst(fhat,z,z+ceil(roots[200])))==0
200 == sum(i=1,200,(subst(fhat,z,floor(roots[i]))!=0))
200 == sum(i=1,200,(subst(fhat,z,ceil(roots[i]))!=0))
199 == sum(i=1,199,(descartes(fhat,ceil(roots[i]),floor(roots[i+1]))==0))
200 == sum(i=1,200,(descartes(deriv(deriv(fhat,z),z),floor(roots[i]),\
ceil(roots[i]))==0))
200 == sum(i=1,200,1==sbetween(subst(scfhatderiv,z,10^350*roots[i]-1),0,\
-10^285*scale*10^(350*poldegree(scfderiv))))
200 == sum(i=1,200,1==sbetween(subst(scfhatderiv,z,10^350*roots[i]+1),0,\
10^285*scale*10^(350*poldegree(scfderiv))))
200 == sum(i=1,200,(subst(scfhat,z,10^75*roots[i])>\
10^(-55)*scale*10^(75*poldegree(scfhat))))

\\ For fhat there is some additional code needed to check non-negativity
\\ up to floor(roots[1]) (which is not an issue for f).  We won't comment on it
\\ line by line, because it uses exactly the same techniques as above.
\\ Note that we don't bother with the pre-scaling.  When you're doing something
\\ 200 times the savings is worth it, but for a single command one might as
\\ well choose simplicity over speed.

descartes(fhat,ceil(r),floor(roots[1]))==0
subst(fhat,z,ceil(r))!=0
descartes(fhat,0,floor(r))==0
subst(fhat,z,floor(r))!=0
subst(fhat,z,0)>0
descartes(deriv(deriv(fhat,z),z),floor(r),ceil(r))==0
sbetween(subst(deriv(fhat,z),z,r-10^(-350)),0,-10^285*scale)
sbetween(subst(deriv(fhat,z),z,r+10^(-350)),0,10^285*scale)
subst(fhat,z,r)>10^(-55)*scale

\\ EightPiL and EightPiU will denote rational lower and upper bounds (resp.)
\\ for 8*Pi.  The assertions following the definitions check this property.
\\ In order to avoid floating point arithmetic no matter what, we compare
\\ these with provable rational approximations to Pi.

EightPiL = 251327412287183459077011470662360230735773551950008465677995567\
384625312502896719890242786027369365438/10^100;
EightPiU = 251327412287183459077011470662360230735773551950008465677995567\
384625312502896719890242786027369365439/10^100;

\\ For the following comparisons, we need to know that if
\\ S(N) = 6*sum(k=0,N,binomial(2*k,k)/(2^(4*k+1)*(2*k+1)))
\\ then S(N) < Pi < S(N) + 1/4^N.
\\ The claim that Pi is the limit as N -> infinity follows from
\\ expanding (1-x^2)^(-1/2) and integrating term by term in
\\ the fact that the integral of (1-x^2)^(-1/2) dx from 0 to 1/2
\\ is Pi/6.  Thus S(N) > Pi since all the terms are positive.
\\ The upper bound Pi < S(N) + 1/4^N follows from bounding the
\\ remaining terms by a geometric series (bound binomial(2*k,k)
\\ by 4^k and ignore the division by 2*k+1).

EightPiL < 8*6*sum(k=0,170,binomial(2*k,k)/(2^(4*k+1)*(2*k+1)))
8*6*sum(k=0,170,binomial(2*k,k)/(2^(4*k+1)*(2*k+1))) + 8/4^170 < EightPiU

\\ We check that r is as small as we think it is.  Note that to prove a
\\ rigorous upper bound for r, we must compare it with a lower bound for pi.
\\ Also, instead of writing 6.851*10^(-32), which denotes an inexact floating
\\ point number in PARI, we write the exact rational number 6851*10^(-3-32).

r < EightPiL * (1+6851*10^(-3-32))^2

\\ Thus, the unique sign change of our function comes before
\\ z = 8*Pi*(1+6.851*10^(-32))^2, or equivalently |x| = 2*(1+6.851*10^(-32)).

\\ Finally, we need to check that f_1(0) and f_1^(0) are equal to 1.

subst(f,z,0) == scale
subst(fhat,z,0) == scale

\\ This concludes the verification of the hypotheses of the linear programming
\\ bounds.  

\\ We still need to check some numerical assertions used in the rest of
\\ Subsection 4.1.

\\ First, the function f from the paper (i.e., including the Gaussian factor)
\\ is decreasing up to radius r.  We actually check it up to ceil(r)=26.
\\ fprime denotes the polynomial factor in the derivative of f_1;  the -f/2
\\ comes from applying the product rule for derivatives when one includes
\\ the Gaussian.

ceil(r) == 26
fprime = deriv(f,z)-f/2;
subst(fprime,z,26)<0
subst(fprime,z,28)>0
descartes(fprime,0,32)==1

\\ Now we check numerous numerical assertions about values of f.  First the
\\ bound at |x|=2.  Note that we plug EightPiL in when we are proving
\\ an upper bound (and not EightPiU), because the left hand side is a
\\ decreasing function of z.

subst(f,z,EightPiL)*eupper(EightPiL/2)*196560 < 1644104221*10^(-9-30)*scale

\\ We define several constants, each slightly greater ("up") or lesser ("low")
\\ than one of r, roots[1], roots[2], or roots[3]:

rup = 2513274122871834590770114740466848991125285751892295387163657422833\
31756334996459992514031703655482338/10^100;
roots1low = 3769911184304750697560456501736354190111409303908830355665355\
27717775575517486240287818532466447913090/10^100;
roots1up = 37699111843107530747498876181344527319617972545914236146745117\
4436100361991203919382909825615660183226/10^100;
roots2low = 5026548245711313793137201989092548312005340107615707298028971\
15783805245670397250432385780262215723300/10^100;
roots2up = 50265482457760245699432568374018609174256019703846313290908515\
3754696004341189629128585363847261738454/10^100;
roots3low = 6283185306965644645534352564978347446521681308236961245286324\
35322840328082517416155126007511946468998/10^100;
roots3up = 62831853073935283083162209681396640902669962892634620386134540\
1600286234431966183296087922624900358194/10^100;

\\ These constants are bounds for the endpoints of the intervals in Prop. 4.3
\\ (involving epsilon, mu, nu, omega):

rup < EightPiL*(1+6733*10^(-3-27))^2
roots1low > 3/2*EightPiU*(1-3981*10^(-3-13))^2
roots1up < 3/2*EightPiL*(1+3981*10^(-3-13))^2
roots2low > 2*EightPiU*(1-3219*10^(-3-12))^2
roots2up < 2*EightPiL*(1+3219*10^(-3-12))^2
roots3low > 5/2*EightPiU*(1-1703*10^(-3-11))^2
roots3up < 5/2*EightPiL*(1+1703*10^(-3-11))^2

\\ We must check that indeed the values of f are bounded as desired.
\\ First we check it at the endpoints of the intervals.  (Note that elower
\\ is used below rather than eupper because of the negative factors.)

2*subst(f,z,rup)*elower(rup/2) < -1644104221*10^(-9-30)*scale
2*subst(f,z,roots1low)*elower(roots1low/2) < -1644104221*10^(-9-30)*scale
2*subst(f,z,roots1up)*elower(roots1up/2) < -1644104221*10^(-9-30)*scale
2*subst(f,z,roots2low)*elower(roots2low/2) < -1644104221*10^(-9-30)*scale
2*subst(f,z,roots2up)*elower(roots2up/2) < -1644104221*10^(-9-30)*scale
2*subst(f,z,roots3low)*elower(roots3low/2) < -1644104221*10^(-9-30)*scale
2*subst(f,z,roots3up)*elower(roots3up/2) < -1644104221*10^(-9-30)*scale

\\ Finally we check that the desired inequalities between these points
\\ by checking that fprime has exactly six sign changes, in between these
\\ points:

subst(fprime,z,rup)<0
subst(fprime,z,roots1low)>0
subst(fprime,z,roots1up)<0
subst(fprime,z,roots2low)>0
subst(fprime,z,roots2up)<0
subst(fprime,z,roots3low)>0
subst(fprime,z,roots3up)<0

descartes(fprime,0,ceil(roots3up)) == 6

\\ This completes everything we need to check about f for Subsection 4.1
\\ of the paper.

\\ The following command quits PARI:

\q

\\ The intended use of this file is to give it to PARI as a batch job and
\\ record the output in a file.  If you want to read it in and then use
\\ PARI interactively, remember to delete the \q from the file you are reading
\\ in (or PARI will quit as soon as it reaches that line of the file).


==> anc/verifyg.txt <==
\\ This is the computer file verifyg.txt for the paper "Optimality and
\\ uniqueness of the Leech lattice among lattices" by Henry Cohn and
\\ Abhinav Kumar.  It consists of PARI code.  See verifyf.txt for
\\ background on PARI and general comments.

\\ This file includes all computer calculations needed for the proof of
\\ Lemma 4.4.

\\ Allocate additional memory for PARI:

default(parisize,1400000000);

\\ The following command sets the floating point precision to 200 digits.  This
\\ is mostly irrelevant because floating point arithmetic is used only to test that
\\ we have given correct upper/lower bounds for pi.

default(realprecision,200);

\\ Before any new code, we repeat eupper, elower, EightPiL, and EightPiU from
\\ verifyf.txt.  

\\ eupper(x) and elower(x) are upper and lower bounds for exp(-x), for 0<x<60.
\\ They are off by less than 10^(-100) over this range.

{
eupper(x) =
  sum(j=0,350,(-x)^j/j!)
}

{
elower(x) =
  sum(j=0,351,(-x)^j/j!)
}

\\ EightPiL and EightPiU will denote rational lower and upper bounds (resp.)
\\ for 8*Pi.  The assertions following the definitions check this property.
\\ They are the only use of floating-point arithmetic in this file.  They
\\ are not essential (since these inequalities were verified rigorously in
\\ verifyf.txt without using floating point arithmetic), but we keep them
\\ here as a sanity check.

EightPiL = 251327412287183459077011470662360230735773551950008465677995567384625312502896719890242786027369365438/10^100;
EightPiU = 251327412287183459077011470662360230735773551950008465677995567384625312502896719890242786027369365439/10^100;

EightPiL < 8*Pi
8*Pi < EightPiU

\\ Basic definitions:

n = 24;
alpha = n/2-1;

\\ We define the vector z0 to consist of the roots z_i from the paper.  We call it
\\ z0 instead of z to avoid confusion with the variable z in polynomials.

z0 = [2513274122, 3769911184, 5026548245, 6283185307, 7539822368, 8796459430, 10053096491, 11309733552, 12566370614, 13823007675]/10^8;

\\ Define a vector called lag containing the Laguerre polynomials from degree 1 up through
\\ 37:

lag = vector(37,m,0);
lag[1] = 1+alpha-z;
lag[2] = ((1+alpha)*(2+alpha)-2*(2+alpha)*z+z^2)/2;
for(m=2,37-1,lag[m+1]=-(z-alpha-2*m-1)/(m+1)*lag[m]-(m+alpha)/(m+1)*lag[m-1]);

\\ To save time, instead of computing the coefficients a[i] of g we read them from a file:

\r gcoeffs.txt

\\ g and ghat will be g and g^ from the paper, except that z denotes 2*Pi*|x|^2
\\ and they are missing a factor of exp(-z/2).

g = 1+sum(j=1,37,a[j]*lag[j]);
ghat = 1+sum(j=1,37,(-1)^j*a[j]*lag[j]);

\\ We check that they have the desired roots:

9 == sum(i=2,10,(subst(g,z,z0[i])==0))
8 == sum(i=3,10,(subst(deriv(g,z),z,z0[i])==0))
10 == sum(i=1,10,(subst(ghat,z,z0[i])==0))
10 == sum(i=1,10,(subst(deriv(ghat,z),z,z0[i])==0))

\\ polsturm(f,a,b) applies Sturm's theorem to compute (rigorously) the number of
\\ roots of f in the interval (a,b].  If a or b is omitted, it is set equal to infinity.

\\ We check that once we divide out by the known roots, g and ghat have no
\\ remaining positive roots:

polsturm(g/((z-z0[2])*prod(i=3,10,(z-z0[i])^2)),0) == 0
polsturm(ghat/(prod(i=1,10,(z-z0[i])^2)),0) == 0

\\ Miscellaneous inequalities:

subst(g,z,0) > 0
subst(ghat,z,0) > 0
z0[2] < (EightPiL/4)*6*(1-3981*10^(-3-13))^2

\\ We will check that g (including the exp(-z/2) factor, as in the paper)
\\ is decreasing on [8*Pi,8*Pi(1+epsilon)^2], in fact on
\\ [EightPiL,EightPiU*(1+6733*10^(-3-27))^2].

\\ To do that we could use Sturm's theorem, but it is faster to
\\ use Descartes' rule of signs, as in verifyf.txt (we would be applying
\\ Sturm's theorem to a higher-degree polynomial than above).
\\ First we repeat the definitions of signum, removezero, changes, signchanges,
\\ and descartes from verifyf.txt.

{
signum(x) =
  if(x>0,1,if(x<0,-1,0))
}

{
removezero(vect) =
  local(i,v);
  v = [];
  i=1;
  while(i<=length(vect),if(vect[i]!=0,v=concat(v,vect[i]),);i=i+1);
  return(v);
}

{
changes(vect) =
  sum(i=1,length(vect)-1,(vect[i]==-1)*(vect[i+1]==1)+(vect[i]==1)*(vect[i+1]==-1))
}

{
signchanges(poly) =
  changes(removezero(vector(poldegree(poly)+1,i,signum(polcoeff(poly,i-1)))))
}

{
descartes(poly,a,b) =
  signchanges(subst(poly,z,a+(b-a)*z/(z+1))*(z+1)^poldegree(poly))
}

\\ Note that of course the upper endpoint comes before z0[2] (the sign change
\\ of g):

EightPiU*(1+6733*10^(-3-27))^2 < z0[2]

\\ Thus since exp(-z/2) is decreasing and g is positive, it will suffice
\\ to check that g (without the exp(-z/2) factor) is decreasing on this interval.

\\ If we extend the interval by rounding its endpoints up/down to the nearest
\\ integer (which is faster than dealing with ugly rationals), then there is only
\\ one root:

1 == descartes(deriv(g,z),floor(EightPiL),ceil(EightPiU*(1+6733*10^(-3-27))^2))

\\ That root comes before EightPiL, and g is decreasing for the rest of the 
\\ interval:

subst(deriv(g,z),z,floor(EightPiL)) > 0
subst(deriv(g,z),z,EightPiL) < 0

\\ Finally, we check that the lower bound at the end of the proof of Lemma 4.4
\\ is greater than 196559.  Because g was decreasing starting at EightPiL
\\ we can use that in the denominator (note that z is 8*Pi when |x|=2):

(subst(ghat,z,0)-subst(g,z,0))/(subst(g,z,EightPiL)*eupper(EightPiL/2)) > 196559 

\q



==> anc/verifygram.txt <==
\\ This is the computer file verifygram.txt for the paper "Optimality and
\\ uniqueness of the Leech lattice among lattices" by Henry Cohn and
\\ Abhinav Kumar.  It consists of PARI code.  See verifyf.txt for
\\ background on PARI and general comments.

\\ This file includes the computer calculations needed for the proofs of
\\ equation (9.2) and (9.3) and the claims immediately following (9.3).

\\ skipvec(v,j) takes a vector v and returns it with its j-th entry removed:

skipvec(v,j)=vector(length(v)-1,m,if(m<j,v[m],v[m+1]))

\\ p will be the vector (1,2,3,...,24):

p = vector(24,i,i);

\\ lb will be a vector whose entries are our basis of the Leech lattice,
\\ except without the 1/sqrt(8) factor:

lb = vector(24,i,0);
lb[1] = [4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
lb[2] = [4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] 
lb[3] = [4, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] 
lb[4] = [4, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] 
lb[5] = [4, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] 
lb[6] = [4, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] 
lb[7] = [4, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
lb[8] = [2, 2, 2, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] 
lb[9] = [4, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] 
lb[10] = [4, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] 
lb[11] = [4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] 
lb[12] = [2, 2, 2, 2, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] 
lb[13] = [4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] 
lb[14] = [2, 2, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] 
lb[15] = [2, 0, 2, 0, 2, 0, 2, 0, 2, 0, 2, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0] 
lb[16] = [2, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0] 
lb[17] = [4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0] 
lb[18] = [2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0] 
lb[19] = [2, 0, 0, 2, 2, 2, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0] 
lb[20] = [2, 2, 0, 0, 2, 0, 2, 0, 2, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0] 
lb[21] = [0, 2, 2, 2, 2, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0] 
lb[22] = [0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0] 
lb[23] = [0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 2, 0, 2, 0, 2, 0, 2, 0, 2, 0]
lb[24] = [-3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]

\\ leechgram is the Gram matrix for our Leech lattice basis (note that the 1/8
\\ factor puts the missing 1/sqrt(8) back in):

leechgram = 1/8*matrix(24,24,i,j,lb[i]*lb[j]~);

\\ The following loop adds the absolute values of all 22-by-22 minors of
\\ the Gram matrix.  S will denote the running total.

S=0;
k=1;
{
while(k<=23,
  l = k;
  while(l<=23,
    m=1;
    while(m<=23,
      n=m;
      while(n<=23,
         u = skipvec(skipvec(p,k),l);
         w = skipvec(skipvec(p,m),n);
         M = vecextract(leechgram,u,w);
         S = S+abs(matdet(M));
         n = n+1;
      );
     m = m+1;
     );
  l = l+1;
  );
k = k+1;
);
}

S == 818153

\\ Now we need to bound the contributions from the other minors
\\ The bound in the paper involves square roots, for which we will
\\ use rational upper bounds.  U1 will be a vector whose i-th entry
\\ is a rational upper bound for i^(i/2), and U2 will be a vector
\\ whose i-th entry is a rational upper bound for
\\ (4^2+(24-i-1)*2^2)^((24-i)/2).

U1 = [100, 200, 520, 1600, 5591, 21600, 90750, 409600, 1968300, 10000000, 53414574, 298598400, 1740330735, 10541350400, 66173551392, 429496729600, 2876178474794, 19835929036800, 140656306494246, 1024000000000000, 7643681716546015, 58431830141132800, 456951507272357206, 3652034743605657600]/100;
U2 = [15699412546860293983536135, 1000000000000000000000000, 65140028901147366809869, 4343884542236321382400, 296883037954706041124, 20821574853092966400, 1500599817967884468, 111303478745497600, 8511257369748016, 672298881843200, 54975581388800, 4665600000000, 412129923561, 38020403200, 3677778488, 374809600, 40477155, 4665600, 579262, 78400, 11758, 2000, 400, 100]/100;

\\ We can check these upper bounds using exact rational arithmetic
\\ (by squaring):

24 == sum(i=1,24,(U1[i]^2 >= i^i))
24 == sum(i=1,24,(U2[i]^2 >= (4^2+(24-i-1)*2^2)^(24-i)))

\\ A(k) is an upper bound for A_k from the paper:

A(k) = binomial(24,k)^2*U2[k]

\\ Now we can check that the remaining upper bound of 2*10^8
\\ holds when rho <= 10^(-20):

sum(k=3,24,U1[k]*A(k)*(10^(-20))^(k-2)) < 2*10^8

\\ Finally we need to check that (1-rho/1055)*(1-200818153*rho^2)^(-1/24) < 1
\\ when 0 < rho < 10^(-20).  For that we deal with the 24-th power and apply
\\ Sturm's theorem:

0 == polsturm((1-(2*10^8 + 2*818153)*rho^2) - (1-rho/1055)^24, 0, 10^(-20)) 
subst((1-rho/1055)^24/(1-(2*10^8 + 2*818153)*rho^2),rho,10^(-20)) < 1

\q


==> anc/verifyrest.txt <==
# This is the computer file verifyrest.txt for the paper "Optimality and
# uniqueness of the Leech lattice among lattices" by Henry Cohn and
# Abhinav Kumar.  It consists of Maple code (which runs under Maple 9
# but is simple and straightforward enough that it should be easy to
# adapt to other general-purpose computer algebra systems).
#
# Note that anything that occurs after a # sign is a comment
# ignored by Maple.  Maple commands generally end with semi-colons.
# If a colon is used then Maple does not print any output.

# Load packages for orthogonal polynomials, linear algebra, and combinatorics:
with(orthopoly): with(linalg): with(combinat):

# Define numerical constants (as exact rationals, not floating point):
epsilon := 6733*10^(-30):
mu := 3981*10^(-16):
nu := 3219*10^(-15):
omega := 1703*10^(-14):

# Section 4 calculations start here.

# Before checking the calculations, we define two functions
# that check whether their inputs are positive or negative (resp.):
checkpositive := proc (x) if (x>0) then true; else false; fi; end:
checknegative := proc (x) if (x<0) then true; else false; fi; end:

# Verify that the bound r <= 2*(1 + 6.851*10^(-32)) implies
# a density bound that is less than 1 + 1.65*10^(-30) times that for
# the Leech lattice:
checknegative((1 + 6851*10^(-35))^24 - (1+165*10^(-32)));

# Proof of Lemma 4.1:
# Here we check the convexity (using u and v to denote |u| and |v|
# from the paper).
# Simplifying the second u derivative of (u^2+v^2-4)/(2*u*v) yields
# (u^2-v^2+4)/(2*u^2*v), which is clearly positive for u and v
# in the range of 2 to 2*(1+epsilon).
simplify(diff((u^2+v^2-4)/(2*u*v),u,u) - (v^2-4)/(u^3*v));
# To see that the corner u=v=2*(1+epsilon) is optimal, note
# that (u^2+v^2-4)/(2*u*v) equals 1/2 when u=v=2, (1+epsilon)/2
# when u=2 and v=2*(1+epsilon) or vice versa, and 1-1/(2*(1+epsilon)^2)
# when u=v=2*(1+epsilon).  The last value is largest, as one can see
# from this factorization:
simplify(1-1/(2*(1+epsilon)^2) - (1+epsilon)/2 -
(epsilon-epsilon^2-epsilon^3)/(2*(1+epsilon)^2));

# Proof of Lemma 4.2:

# We define n and alpha.  Alpha will be the parameter for the Jacobi
# polynomials (recall that a special case of them is the same as
# ultraspherical polynomials up to a positive scaling factor):
n := 24: alpha := (n-3)/2:

# Define the polynomial f used in the LP bounds in Lemma 4.2.
# This is essentially f_epsilon from the paper, except that we
# omit the scaling factor K_epsilon (which is irrelevant for
# the LP bound).  We will include it below when needed.
f := (x+1)*(x+1/2)^2*x^2*(x+1/4)^2*(x-1/4)^2*(x-(1-1/(2*(1+epsilon)^2))):

# The Jacobi coefficients:
c := array(0..10):
# We could compute them using the following code (if we uncommented
# it).  However to save time we just provide the values below.
# for m from 0 to 10 do
# c[m] := int(f*P(m,alpha,alpha,x)*(1-x^2)^alpha,x=-1..1)/
# int(P(m,alpha,alpha,x)^2*(1-x^2)^alpha,x=-1..1):
# od:
c[0] := 153061224489795918367346907171632653061224489795918260952485/
15213714285714285714285714490582162285714285714285714975401992192:
c[1] := 3461538461538461538461538104171538461538461538461537258462715/
164864000000000000000000002220058624000000000000000007473827357696:
c[2] := 634615384615384615384615335930615384615384615384615220718109/
23433846153846153846153846469406326153846153846153847216179473920:
c[3] := 557692307692307692307692280415025641025641025641025549196671/
16320000000000000000000000219765120000000000000000000739839276480:
c[4] := 2308999999999999999999999917763137999999999999999999723149604077/
68909568000000000000000000927936242688000000000000003123897361009152:
c[5] := 6269230769230769230769230640440564102564102564102563668991877/
197503384615384615384615387274965192615384615384615393568862628632:
c[6] := 2535285714285714285714285682927247714285714285714285608717436573/
108225216000000000000000001457360758656000000000000004906204994015424:
c[7] := 3389610389610389610389610380166701298701298701298701266909122/
207412142857142857142857145650154772857142857142857152259817471395:
c[8] := 80000000000000000000000000215456000000000000000000000725332624/
9652005000000000000000000129973899330000000000000000437557132094445:
c[9] := 192000000000000000000000001723648000000000000000000005802660992/
52978783000000000000000000713412291878000000000000002401702480607287:
c[10]:= 64/70068713:
# We must check to be sure these coefficients are right:
expand(f - add(c[i]*P(i,alpha,alpha,x),i=0..10));

# We check positivity (although providing the values makes it visible
# that they are positive).  This illustrates the seq command.  The
# following command should produce a sequence of eleven trues:
seq(checkpositive(c[i]),i=0..10);

# This is the bound on the size of the spherical code:
Nupbound := subs(x=1,f)/c[0]:
checkpositive(196561-Nupbound);

# Section 5 calculations start here.

# We verify that 1-1/(2*(1+epsilon)^2) < 1/2 + epsilon.
# It's not just a special property of our epsilon,
# since the following factorization makes the difference
# visibly positive (this should simplify to 0; note that we
# use e as a variable for non-numeric calculations involving
# epsilon):
simplify((1/2+e)-(1-1/(2*(1+e)^2)) - e^2*(3+2*e)/(2*(1+e)^2));

# We rescale f so its 0th Jacobi coefficient becomes 1.
# This amounts to including the factor K_epsilon from f_epsilon
# in the paper, so f is now f_epsilon.
f := f/c[0]:

# No term in the double sum over the spherical code can be less
# than this:
Bound := (196560^2-196560*subs(x=1,f))/4:

# Where does f take on this value?  We want to show the dot
# products can't be off by more than 6.411*10^(-9) from
# {1,-1,1/2,-1/2,1/4,-1/4,0}. The 1 and -1 cases are already
# known to be exact.
# The following checks sufficiently pin down the sign changes
# of f-Bound since f is a degree ten polynomial:
sigma := 6411*10^(-12):
checkpositive(subs(x=1/2,f-Bound)),
checknegative(subs(x=1/2-sigma,f-Bound)),
checknegative(subs(x=1/4+sigma,f-Bound)),
checkpositive(subs(x=1/4,f-Bound)),
checknegative(subs(x=1/4-sigma,f-Bound)),
checknegative(subs(x=sigma,f-Bound)),
checkpositive(subs(x=0,f-Bound)),
checknegative(subs(x=-sigma,f-Bound)),
checknegative(subs(x=-1/4+sigma,f-Bound)),
checkpositive(subs(x=-1/4,f-Bound)),
checknegative(subs(x=-1/4-sigma,f-Bound)),
checknegative(subs(x=-1/2+sigma,f-Bound)),
checkpositive(subs(x=-1/2,f-Bound)),
checknegative(subs(x=-1/2-sigma,f-Bound)),
checknegative(subs(x=-1+sigma,f-Bound)),
checkpositive(subs(x=-1,f-Bound));

# Subsection 5.1 (checking better bounds for sigma):
sigma:= 643801*10^(-17):
checknegative((1+epsilon)^2-3/4*(1-mu)^2-(sigma+1/4)),
checknegative((1/4-sigma)-(4-3*(1+mu)^2)/(4*(1+epsilon)^2)),
checknegative((1+epsilon)^2-(1-nu)^2-sigma),
checknegative(-sigma-(1-(1+nu)^2)/(1+epsilon)^2), 
checknegative((1+epsilon)^2-1/2-(1/2+sigma)),
checknegative((1/2-sigma)-(2-(1+epsilon)^2)/(2*(1+epsilon)^2));

# Section 6 calculations begin here.

# Volume of S^23 (note that Pi is symbolic, not a floating
# point approximation):
V := 24*Pi^12/12!:

# Dimension of space of spherical harmonics of degree k on S^(n-1):
d := k -> binomial(k+n-2,k)+binomial(k+n-3,k-1):

# Normalized ultraspherical polynomials:
C := (i,x) -> P(i,alpha,alpha,x)/P(i,alpha,alpha,1)*d(i)/V:

# We have normalized f so its 0th ultraspherical coefficient
# is 1.  cnorm[i] will denote the coefficient of C(i,x):
cnorm := array(0..10):
for m from 0 to 10 do
cnorm[m] := (c[m]/c[0])/(d(m)/(V*P(m,alpha,alpha,1)));
od:
# Check for safety's sake:
expand(f - sum(cnorm[i]*C(i,x),i=0..10));

# Proof of Lemma 6.2 starts here:
# 
checkpositive(79775*10^(-19)-(196560*subs(x=1,f)-196560^2));
# Check that cnorm[10] is the smallest of cnorm[1],...,cnorm[10].
# Note that we compare cnorm[m]/cnorm[10] to 1, instead of
# cnorm[m] to cnorm[10], because taking the quotient makes the
# powers of Pi cancel and gives rationals.
seq(checkpositive(cnorm[m]/cnorm[10]-1),m=1..9);

# Thus 1/cnorm[10] is the largest.  It contains a factor of 1/Pi^12
# so to use rational arithmetic we need a lower bound for Pi.
# Then 1/cnorm[10] is bounded above by 
# (Pi^12/PIlower^12)/cnorm[10].
PIlower := 31415926534*10^(-10):
# The final numerical checks for Lemma 6.2:
checkpositive(625964*10^(-15)-79775*10^(-19)*(Pi^12/PIlower^12)/cnorm[10]);
checkpositive((250193*10^(-10))^2-625964*10^(-15));

# Subsection 6.2 calculations begin here.
#
# We start by defining G(i,j,g), which is G_{i,j}(\gamma)/vol(S^23)
# from the paper: 
G := (i,j,g) -> int(exp(-z^2),z=-infinity..infinity)^22*
int(int((z[1])^i*(g*z[1]+sqrt(1-g^2)*z[2])^j*exp(-sum(z[kk]^2,kk=1..2)),
z[1]=-infinity..infinity),z[2]=-infinity..infinity)/
int(r^(i+j)*exp(-r^2)*V*r^23,r=0..infinity);

# We will deal in order with gamma = 0, 1/2, and 1/4.  As in the paper,
# first we will deal with exact calculations for the Leech lattice,
# and then we will explain the error bounds.
#
# p[a,b] will denote the intersection numbers with gamma = 0,
# q[a,b] with gamma = 1/2, and r[a,b] with gamma = 1/4.
# (The negative cases are not needed by symmetry.)

# We start by setting the trivially known values:
for aa in {-1,-1/2,-1/4,1/4,1/2,1} do p[1,aa] := 0: p[aa,1] := 0: od:
p[1,0] := 1: p[0,1] := 1:
for aa in {-1,-1/2,-1/4,1/4,1/2,1} do p[-1,aa] := 0: p[aa,-1] := 0: od:
p[0,-1] := 1: p[-1,0] := 1: 

# S will be a set of equations, Var a set of variables, and InProds
# a list of possible inner products:
S := {}: Var := {}:
InProds := [-1, -1/2, -1/4, 0, 1/4, 1/2, 1]:

# Add each equation to S:
for ii from 0 to 4 do
for jj from 0 to 4 do
S := S union {add(add(p[InProds[a],InProds[b]]*(InProds[a])^ii*(InProds[b])^jj,
a=1..7),b=1..7) - 196560*G(ii,jj,0)}:
od:
od:
# Create the set of variables whose values we do not yet know:
for aa in {-1/2,-1/4,0,1/4,1/2} do
for bb in {-1/2,-1/4,0,1/4,1/2} do
Var := Var union {p[aa,bb]}:
od:
od:
# Solve for the intersection numbers:
solve(S,Var);

# Now we do gamma=1/2.
# Start by resetting S and Var:
S := {}: Var := {}:
# Known values:
for aa in {-1,-1/2,-1/4,0,1/4,1} do q[1,aa] := 0: q[aa,1] := 0: od: 
q[1,1/2] := 1: q[1/2,1] := 1:
for aa in {-1,-1/4,0,1/4,1/2,1} do q[aa,-1] := 0: q[-1,aa] := 0: od:
q[-1/2,-1] := 1: q[-1,-1/2] := 1:
# Set up equations and variables:
for ii from 0 to 4 do
for jj from 0 to 4 do
S := S union {add(add(q[InProds[a],InProds[b]]*(InProds[a])^ii*(InProds[b])^jj,a=1..7),b=1..7) - 196560*G(ii,jj,1/2)}:
od:
od:
for aa in {-1/2,-1/4,0,1/4,1/2} do
for bb in {-1/2,-1/4,0,1/4,1/2} do
Var := Var union {q[aa,bb]}:
od:
od:
# Intersection numbers for gamma=1/2:
solve(S,Var);

# Next, gamma=1/4.
for aa in {-1,-1/2,-1/4,0,1/2,1} do r[1,aa] := 0: r[aa,1] := 0: od:
r[1,1/4] := 1: r[1/4,1] := 1:
for aa in {-1,-1/2,0,1/4,1/2,1} do r[-1,aa] := 0: r[aa,-1] := 0: od:
r[-1,-1/4] := 1: r[-1/4,-1] := 1:
S := {}: Var := {}:
for ii from 0 to 4 do
for jj from 0 to 4 do
S := S union {add(add(r[InProds[a],InProds[b]]*(InProds[a])^ii*(InProds[b])^jj,a=1..7),b=1..7) - 196560*G(ii,jj,1/4)}:
od:
od:
for aa in {-1/2,-1/4,0,1/4,1/2} do
for bb in {-1/2,-1/4,0,1/4,1/2} do
Var := Var union {r[aa,bb]}:
od:
od:
# Intersection numbers for gamma=1/4:
solve(S,Var);

# Now we deal with error bounds in the approximate setting.
# First we check the upper bound on |g_{i,j}|_2.
# We will use an upper bound for Pi to reduce it to rational
# arithmetic (and square everything for the same reason).
PIupper:= 31415926536/10^10:  
checknegative((V*(PIupper/Pi)^12)*(250193*10^(-10))^2-(53841*10^(-10))^2);

# Define a function that computes the sum of the absolute values of
# the coefficients other than the 0th of a polynomial in the
# variable a (it will be used to get the 8190*sigma bound from the
# paper):
coeffsum := proc (pol)
local b,i;
b := degree(expand(pol),a);
return(add(abs(coeff(expand(pol),a^i)),i=1..b));
end:
# Now we check that if we expand G_{i,j}(gamma) as a power series
# (actually a polynomial) about gamma = 0, 1/2, or 1/4, then the
# sum of the absolute values of the coefficients other than the 0th
# is at most 8190:
max(seq(max(seq(coeffsum(196560*(G(ii,jj,a+1/2))),
ii=0..4)), jj=0..4));
max(seq(max(seq(coeffsum(196560*(G(ii,jj,a+1/4))),
ii=0..4)), jj=0..4));
max(seq(max(seq(coeffsum(196560*(G(ii,jj,a+0))),
ii=0..4)), jj=0..4));

# Now we compute |A^(-1)|_\infty where A is the matrix of
# coefficients:
A := matrix(25,25,0): 
for ii from 0 to 4 do
for jj from 0 to 4 do
for aa from 0 to 4 do
for bb from 0 to 4 do
A[5*ii+jj+1,5*aa+bb+1] := (InProds[aa+2])^ii*(InProds[bb+2])^jj:
od: od: od: od:
norm(inverse(A),infinity);

# Finally we check the last few inequalities in Subsection 6.2:
checknegative(196560*sigma*(1+2*sigma)+8190*sigma+53841*10^(-10)-67023*10^(-10));
checknegative(7225*67023*10^(-10) - 1/20);

# Section 8 calculations begin here.

# We start by defining the Leech basis matrix B:
B := scalarmul(matrix(24,24,[4,-4,0,0,0,0,0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,4,0,0,0,0,0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,4,0,0,0,0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,4,0,0,0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,0,4,0,0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,0,0,4,0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,0,0,0,4,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
2,2,2,2,2,2,2,2, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,0,0,0,0,0, 4,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,0,0,0,0,0, 0,4,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,0,0,0,0,0, 0,0,4,0,0,0,0,0, 0,0,0,0,0,0,0,0,
2,2,2,2,0,0,0,0, 2,2,2,2,0,0,0,0, 0,0,0,0,0,0,0,0,
4,0,0,0,0,0,0,0, 0,0,0,0,4,0,0,0, 0,0,0,0,0,0,0,0,
2,2,0,0,2,2,0,0, 2,2,0,0,2,2,0,0, 0,0,0,0,0,0,0,0,
2,0,2,0,2,0,2,0, 2,0,2,0,2,0,2,0, 0,0,0,0,0,0,0,0,
2,0,0,2,2,0,0,2, 2,0,0,2,2,0,0,2, 0,0,0,0,0,0,0,0,
4,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0, 4,0,0,0,0,0,0,0,
2,0,2,0,2,0,0,2, 2,2,0,0,0,0,0,0, 2,2,0,0,0,0,0,0,
2,0,0,2,2,2,0,0, 2,0,2,0,0,0,0,0, 2,0,2,0,0,0,0,0,
2,2,0,0,2,0,2,0, 2,0,0,2,0,0,0,0, 2,0,0,2,0,0,0,0,
0,2,2,2,2,0,0,0, 2,0,0,0,2,0,0,0, 2,0,0,0,2,0,0,0,
0,0,0,0,0,0,0,0, 2,2,0,0,2,2,0,0, 2,2,0,0,2,2,0,0,
0,0,0,0,0,0,0,0, 2,0,2,0,2,0,2,0, 2,0,2,0,2,0,2,0,
-3,1,1,1,1,1,1,1, 1,1,1,1,1,1,1,1, 1,1,1,1,1,1,1,1]),1/sqrt(8)):
# We need to check how large the entries of the inverse matrix
# are.  Maple can compute the inverse matrix, but to save time
# we simply define it here, and then check that they multiply to 
# the identity matrix:
Binv := 
scalarmul(matrix([[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[5, 3, -2, -2, -2, -2, -2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[5, 3, -2, -2, 0, 0, 0, 0, -2, -2, -2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[5, 3, 0, 0, -2, -2, 0, 0, -2, -2, 0, 0, -2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[5, 5, -2, 0, -2, 0, -2, 0, -2, 0, -2, 0, -2, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-7, -3, 4, 2, 0, 2, 2, -4, 0, 2, 2, -4, -2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0],
[-1, 1, 0, 2, 0, 2, 2, -4, -2, -2, 0, 0, 0, 0, 0, 0, -2, 4, 0, 0, 0, 0, 0, 0],
[5, 5, 0, -2, -2, -2, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, -2, 0, 4, 0, 0, 0, 0, 0],
[-1, -1, 2, 2, -2, 0, -2, 0, 0, 2, 2, -4, 0, 0, 0, 0, -2, 0, 0, 4, 0, 0, 0, 0],
[7, 5, -2, -2, -2, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 4, 0, 0, 0],
[-7, -5, 2, 0, 4, 0, -2, 4, 4, 2, 0, 0, 2, -4, 0, 0, 2, -4, 0, 0, -4, 4, 0, 0],
[-13, -11, 4, 4, 6, 2, 2, 0, 4, 0, 2, 0, 2, 0, -4, 0, 2, 0, -4, 0, -4, 0, 4, 0],
[11, 7, -6, -4, 0, -2, 0, 0, 2, -2, -2, 4, 2, 0, 0, -4, 2, 0, 0, -4, 4, -4, -4, 8]]),1/sqrt(8)):
multiply(B,Binv);
# All the other numerical inequalities in Section 8 are trivial
# (the two sides are so far apart that they can be checked in one's head).

# Section 9 calculations start here.

# The majority of the calculations (for (9.2) and (9.3)) are in the PARI
# file verifygram.txt.  Here we simply check the conclusion of the proof.
# First we check that the sum of the absolute values of the entries of the inverse
# Gram matrix is 2028.
Gram := multiply(B,transpose(B)):
iGram := inverse(Gram):
add(add(abs(iGram[i,j]),i=1..24),j=1..24);
# Finally we check the bound of 1.8*10^(-22):
checknegative((75*epsilon+4*2028*75*epsilon/24)/(1-2028*75*epsilon/24)-18*10^(-23));


